The Librarian Who Refused to Code: Model-Dependent Identity Enactment in LLM Code Generation

Biographical personas are widely used in system prompts, but their effects on code generation are rarely evaluated under controlled, pre-registered conditions. We tested four prompt conditions (no persona, two engineer personas, and a research-librarian persona), 12 code-generation tasks, two frontier models, and five runs per cell (480 completions). Persona effects differed between the two tested models. Under the pre-registered mixed-effects analysis, the condition-by-model interaction was significant for provider-reported output tokens; a post-hoc visible-character measure showed the same qualitative pattern. Six GPT-5.5 completions were length-capped and are reported separately. On Claude Opus, the minimalist engineer persona reduced visible output by 30% (33% in provider tokens) without improving correctness, while the thorough engineer persona increased output without a correctness gain. In an exploratory post-hoc analysis, the librarian persona elicited in-character disclaimers in 55 of 60 Opus responses and 12 genuine no-code responses, lowering mean correctness from 0.92 to 0.67. GPT-5.5 produced neither behavior in its 59 non-truncated responses. These results are consistent with personas acting as Model-Dependent behavioral-policy biases rather than universal quality interventions. We release raw completions, derived scores, analysis artifacts, a pre-registration document, and an execution gate log; end-to-end test-based rescoring requires an unreleased task harness.

==> anc/GATE_LOG.md <==
# GATE LOG — Phase B

This log is append-only. A gate that has logged PASS is closed and is never re-checked.

---

GATE 0 PASS — models locked: claude-opus-4-8, gpt-5.5 — 2026-06-16
- `LOCKED_MODELS.txt` contains exactly the two model strings from the "Models locked at sign-off" table of `05_preregistration.md`.
- `wc -l < LOCKED_MODELS.txt` = 2 = design model count.
- No extra models present. Scope locked.

---

GATE 1 — FAILED (not logged as PASS). Pre-registration is NOT signed.
- Checked 2026-06-16. STOP-and-escalate triggered. Zero main-run API calls made.
- (a) 17 `____` placeholder blanks remain (seeds, checklist values, env versions) plus `<fill in>` reference; expected 0.
- (b) 24 unchecked `[ ]` boxes remain; must be 0.
- (d) Both seeds blank (`____`), not integers.
- (f) PI signature block entirely empty — no name, no date, no external channel.
- Document header reads "UNSIGNED DRAFT — NOT AUTHORIZATION TO RUN".
- Amendment A1 (pivot DV off Q1) is PENDING PI signature.
- Per protocol: halt before the difficulty pilot and all main runs. Awaiting externally-signed pre-registration from PI.

---

2026-06-17 — Pre-pilot diagnostics, correctness fix, and data quarantine (no pilot/variance/main runs):
- Provider probe (2x3): both locked models authenticate, accept their model id verbatim, egress OK.
  NOTE reproducibility gap — `claude-opus-4-8` auth comes from an ambient exported shell
  `ANTHROPIC_API_KEY`; the `.env` Anthropic lines are all commented. Must be moved to managed
  config (supplied externally) before any main run.
- Temperature: BOTH locked models reject an explicit `temperature=0.7` (HTTP 400 — gpt-5.5 "only
  default (1) supported"; claude-opus-4-8 "temperature is deprecated"). Locked 0.7 is unsatisfiable
  -> pre-registration amendment **A2** (document provider-default regime + Gate 3 variance
  consequence). Not a code workaround.
- Correctness fix (uncommitted, for PI review; no run): log now records the ACTUAL transmitted
  temperature (None when omitted) and the ACTUAL transmitted `max_tokens` (8192 for gpt-5.5 vs 4096),
  never hardcoded values; preflight asserts the real temperature regime instead of enforcing an
  unsatisfiable 0.7. `max_tokens` 2x per-model ceiling flagged as an E1/E2 confound for A2 (decision
  deferred to PI; not picked).
- DATA QUARANTINE: the working-tree `runs/pilot/pilot_difficulty.csv` was a stale two-model re-score
  (8-test TS harness, provider-default temperature) — NOT a valid pilot. It plus the 0608 response
  jsonl were moved to `phase_4/archive/discredited_pilot_20260608/` and the 5 stale 0608 lines in
  `runs/pilot/checksums.txt` were reverted to HEAD. The live `runs/pilot/` now holds no
  pilot_difficulty.csv. (These files were dirty in the tree BEFORE this session; not produced here.
  The committed six-model 0527 artifacts + HEAD's six-model pilot_difficulty.csv remain in git history,
  untouched — flag for the PI if they should also be purged.)
- STILL BLOCKED: Gate 1 failed (pre-reg unsigned); now additionally blocked on A1 + A2. No pilot until
  the amended pre-registration is signed externally, >= 24h before main runs, hashes recomputed.

---

GATE 1 — RE-VERIFIED, STILL FAILED — 2026-06-18. No PASS logged. Zero main-run/scoring API calls made.
Five-precondition recheck against the live tree:
1. Signed pre-reg via external channel, dated >= 24h before now — FAIL.
   - HEAD commit is cryptographically unsigned (`git log -1 --format=%G?` = N); no signed commit exists.
   - At HEAD the signature block is entirely blank (`____`); the working-tree "signature" is uncommitted
     typed text (M phase_4/05_preregistration.md), claiming channel "signed git commit" that does not exist.
   - Stated date 2026-06-18 = today, not >= 24h before now. Header still reads "UNSIGNED DRAFT".
   - Seeds blank, all checklist boxes unchecked, Q2 status + runs-per-cell undecided.
2. Hash match (6 locked files) — FAIL, 4/6 drift from the 2026-06-07 table. Match: 01_personas.md,
   04_run_protocol.md. Drifted: README.md, 02_tasks.md, 03_metrics_codebook.md, AGENT_PROMPT.md.
3. LOCKED_MODELS.txt == 2 (claude-opus-4-8, gpt-5.5) — PASS.
4. Locked API params satisfiable/consistent — FAIL. temperature 0.7 unsatisfiable (provider 400; A2 pivots
   to provider-default, unsigned). max_tokens contradiction unresolved: spec 16384 vs preflight-enforced
   4096 vs transmitted 8192(gpt)/4096(claude). Runs-per-cell undecided.
5. Required pre-main artifacts — PARTIAL. variance_preflight.csv NOW EXISTS (regenerated this date for the
   two locked models, 72 rows; supersedes the archived six-model 2026-05-27 file). scorer_validation.csv
   still MISSING.
- Amendments A1 (DV pivot off Q1) and A2 (temperature/max_tokens regime) remain PENDING PI signature.
- Variance pre-flight (this date, 72 baseline calls, provider-default temp): median within-cell Q1 SD = 0.0000
  (Q1 saturated => line-243 three-branch rule returns "escalated", which is a designed consequence of A1,
  not run instability). Primary DV C2 shows clear cross-cell spread (opus 0.37-1.00, gpt 0.41-1.00). The
  DV-headroom calibration gate (Q1 >= 0.50 on all cells AND non-degenerate C2 variation) is satisfied on
  both models. Runs-per-cell decision deferred to PI (Q1-SD rule is ill-posed post-A1).
- Verdict: Gate 1 remains FAILED. No authorization to run. Residual blockers are PI-only (external signed
  signature; max_tokens + runs-per-cell decisions; A1/A2 signature) or premature (hash recompute, due last
  after A1/A2 doc edits). Agent-clearable remainder: scorer_validation.csv.

---

GATE 1 — RE-VERIFIED ON MAIN-RUN REQUEST, STILL FAILED — 2026-06-18T15:00Z. No PASS logged. Zero API calls.
Triggered by an instruction to run the 672-call main experiment. Five-precondition recheck against the live tree:
1. Signed pre-reg via external channel, dated >= 24h before now — FAIL (3 independent reasons):
   (a) No commit carries the signature: signature lines are working-tree-only (M phase_4/05_preregistration.md,
       uncommitted); HEAD's signature block is blank.
   (b) No cryptographic signature exists: last 3 commits all `%G?` = N (unsigned). The claimed channel
       "signed git commit" does not exist.
   (c) Stated date 2026-06-18 == today, NOT >= 24h before now (now 15:00Z). Header still "UNSIGNED DRAFT".
   (+) Locked seeds still blank (`____`); all checklist boxes unchecked; Q2 status + runs-per-cell undecided.
2. Hash match (6 locked files) — FAIL. 4/6 drift from the 2026-06-07 pre-reg table.
   Match: 01_personas.md, 04_run_protocol.md. Drift: README.md (38563aab… vs 4386e066…),
   02_tasks.md (a1c0cd99… vs ba76a28e…), 03_metrics_codebook.md (4a81f003… vs 3ad27216…),
   AGENT_PROMPT.md (19cb36a7… vs 57f9b833…).
3. LOCKED_MODELS.txt count == 2 (claude-opus-4-8, gpt-5.5) — PASS.
4. Locked params (runs-per-cell=7, temperature omitted, max_tokens=16384, contract) — FAIL.
   runs-per-cell: runner default 5, decision still undecided in pre-reg (not 7).
   max_tokens: spec 16384 vs preflight-enforced 4096 vs transmitted 8192(gpt)/4096(claude) — unreconciled.
   temperature omitted matches runner behavior but only via UNSIGNED amendment A2 (locked 0.7 unsatisfiable).
5. Required artifacts — PARTIAL. variance_preflight.csv exists (runs/pilot, two-model, 72 rows).
   scorer_validation.csv still MISSING (not present anywhere in tree).
- Verdict: Gate 1 FAILED. STOP-and-report honored; no main run, no scoring, no API calls. Blockers unchanged
  from the prior 2026-06-18 entry; PI action required.

---

GATE 1 — INTEGRITY REPAIR + RE-VERIFICATION — 2026-06-21. No PASS logged. Zero API calls.
Triggered by a verification pass on `05_preregistration.md` that found FALSE checked boxes and a FALSE
committed signature — the exact Phase A failure mode. Repaired the agent-owned integrity defects only;
all PI-only and premature blockers remain.
- FOUND + FIXED (removing false claims, not making new ones):
  (a) 8 checklist boxes were marked `[V]` with no backing: 244 (scorer_validation.csv absent, value blank),
      250/251 (env values all blank `____`), plus 238/239/252/253/254 (PI first-person attestations with no
      evidence artifact in tree). All 8 reverted to `[ ]`. Per the form's own rule (lines 11-13) the agent
      leaves every checklist box blank; any `[V]` is a corruption.
  (b) Signature block was committed at HEAD (f04bb89 "signed") reading Name/Signature "Noam",
      Date 2026-06-19, Channel "signed git commit" — but f04bb89 and 5661c08 are both `%G?` = N (unsigned).
      The committed file thus claimed a "signed git commit" channel that does not exist. Blanked the PI block
      back to placeholders; added explicit notes that a typed name is NOT a signature and the channel must be
      a commit with `%G?` = G.
  (c) Stale test-case counts reconciled to the live harness (ts_harness.test.ts): Python tasks 8 (5 happy +
      3 edge); TS tasks 11 (5 happy + 6 edge) except D-TS-2 = 10 (5 happy + 5 edge). Fixed in
      05_preregistration.md line 242 and 02_tasks.md lines 7 / 51 (template) / 820. (These edits further
      drift 02_tasks.md from the 2026-06-07 lock hash — recompute at sign-off, as already noted.)
- Header still reads "UNSIGNED DRAFT" — correct; do not flip until all below is true.
- scorer_validation.csv: still the only agent-clearable data item per the 2026-06-18 entry, BUT no hand-scored
  reference set for the 30 baseline responses exists anywhere in the tree. The agent can run the automated
  scorers but CANNOT supply the human-scored column without the PI hand-scoring (or it would be fabricated
  data — refused). So line 244 cannot be truthfully completed by the agent alone right now.
- Residual blockers, ALL PI-only or premature (unchanged): external signed commit (`%G?`=G, dated >=24h before
  run); seeds; Q2 status; runs-per-cell; max_tokens regime; A1 + A2 signature; 6-file lock-hash recompute
  (due last, after A1/A2 doc edits). Agent cannot perform any of these without recreating the Phase A failure.
- Verdict: Gate 1 remains FAILED. No authorization to run.

2026-06-21 (same thread) — Hash-patch requested and DECLINED on principle. After the test-count
reconciliation, 02_tasks.md's live hash (ca071bb5bc8237…) drifts from the table value (a1c0cd9975be3a…).
Current drift is 1/6, not the 06-18 snapshot's 4/6 — README, 03, AGENT_PROMPT now match the table again;
only 02_tasks.md drifts, and only because of this thread's reconciliation. Asked to overwrite line 38 with
the live hash. Declined: the agent rewriting a lock hash to match its own edit neuters the lock (it would
track the locked party's edits instead of freezing them) and is premature — A1/A2 are unsigned, so locked
files will change again, and the table's own instructions + the prior entry both say recompute ALL SIX at
the moment of signing, by the PI, after A1/A2 edits are final. Drift in a DRAFT table is the expected
pre-sign-off state, not a defect to patch per-edit. No table value changed.

---

GATE 1 — PI SIGN-OFF COMPLETE; 24h CLOCK RUNNING — 2026-06-21. No PASS logged yet (24h not elapsed).
Zero main-run API calls made. All Phase 1–4 sign-off steps completed on PI authorization:

**Phase 1 — Design locked:**
- A1 (DV pivot off Q1): LOCKED. Q1 → saturated equivalence covariate; primary DVs = Q2, C2, E1, E2; C1 exploratory.
- A2 (temperature + max_tokens): LOCKED. Temperature omitted (provider default); max_tokens=4096 both models (gpt-5.5 8192 override removed in `runner/client.py`).
- runs-per-cell: **5**. Q1 median within-cell SD = 0.0000 (escalated branch); post-A1 PI resolves to 5 because C2 spread is non-degenerate (median 0.689, range 0.372–1.000).
- Q2: **exploratory**. H2 dropped. Reason: no trained raters; κ/ICC ≥ 0.7 not demonstrated.

**Phase 2 — Evidence artifacts produced:**
- `phase_4/runs/analysis/scorer_validation.csv` (30 baseline responses; Q1/E1/E2 100% match; C2 6-cell spot-check 100%).
- `phase_4/runs/analysis/leak_audit.md` (leak audit + naive-reader P_C PASS; tiktoken ±2.68%).
- `phase_4/runs/pilot/pilot_difficulty.csv` regenerated from valid 2026-06-18 two-model pilots.
- Dry-run: `main_gpt-5.5_20260621T142902000189Z.jsonl` (240 jobs, seed 20260621).
- E2 bootstrap: `e2_bootstrap_check.json` (seed 8675309, 10k iterations, reproducible=true).
- Env pins recorded in checklist (Python 3.14.4, tiktoken 0.13.0, Node v24.13.1, vitest 2.1.9).

**Phase 3–4 — Doc + signature:**
- Seeds locked: permutation=20260621, bootstrap=8675309.
- All 24 checklist boxes checked; 0 blanks; 6/6 lock hashes recorded in `05_preregistration.md`.
- Signed commit: `419ee12` — `git log -1 --format=%G?` = **G** (cryptographic SSH signature).
- Header flipped from UNSIGNED DRAFT to SIGNED.

**Phase 5 — 24h clock:**
- Signature commit timestamp: 2026-06-21 17:33:41 +0300.
- Main runs blocked until ≥ 2026-06-22 17:33:41 +0300 (24h elapsed).
- Re-run gate check after clock elapses: expect 0 unchecked boxes, 0 blanks, 6/6 hashes, %G?=G, 24h elapsed → then runs may begin.

---

GATE 1 — POST-24h MAIN-RUN REQUEST: BLOCKED ON PARAM MISMATCH — 2026-06-22T15:47Z. No PASS logged. Zero API calls.
Triggered by an instruction to execute the main run + scoring. Six-item STEP-0 recheck against the live tree:
1. Sign-off commit signed + tree clean — PASS. HEAD f2ce383 `%G?`=G; `git status` empty (live files == signed content).
2. >=24h since signature — PASS. Signature anchor 2026-06-21T14:33:41Z (17:33:41+0300); +24h = 2026-06-22T14:33:41Z;
   now 2026-06-22T15:47Z (verified via `date -u`, not the message's stale 11:47 header). Clock elapsed.
3. Hash match (6/6 locked files vs signed table) — PASS. README 38563aab…, 01_personas cc8e2214…, 02_tasks
   b7ab2bcb…, 03_metrics 4a81f003…, 04_run_protocol ca06cb8b…, AGENT_PROMPT 19cb36a7… all equal the table.
4. LOCKED_MODELS.txt == 2 (claude-opus-4-8, gpt-5.5) — PASS.
5. Locked params read FROM THE SIGNED PRE-REG (not the request message) — **FAIL / STOP-AND-ESCALATE.**
   Signed pre-reg locks: runs_per_cell=**5** (→ 480 main calls; lines 164/238/251), max_tokens=**4096** both models
   (A2, line 163; the 8192 gpt override was deliberately removed to avoid an E1/E2 ceiling confound),
   temperature omitted (PASS), seeds 20260621 / 8675309 (PASS), contract locked (PASS).
   The request's STEP 1 orders **7 runs = 672 calls** and **max_tokens 16384** — both DIRECTLY CONTRADICT the
   signed lock (5 runs / 480 calls; 4096). STEP 0 item 5 itself says read params from the signed pre-reg, not the
   message. Running the message's numbers would be a post-signature deviation from a locked param → per "never
   substitute" + the amendment-refusal rule, REFUSE and escalate to PI. (A genuine 7-run / 16384 design needs a
   PI-signed amendment A3 + 6-hash recompute + a fresh 24h clock.)
6. Anthropic key from managed config (not ambient shell) — FAIL. `ANTHROPIC_API_KEY` is set in the ambient
   exported shell (env count=1); `.env` Anthropic lines all still commented; `runner/main.py:117` reads
   `os.environ.get("ANTHROPIC_API_KEY")`. This is the unresolved reproducibility gap flagged 2026-06-17.
- Verdict: NO authorization to run. Items 1–4 pass; items 5 (param mismatch — primary) and 6 (key provenance)
  fail. Zero calls, no scoring. PI action: reconcile the run order to the signed 5-run/4096 design, OR sign an
  amendment for 7/16384; and move the Anthropic key into managed config.

---

GATE 1 — OPTION 5(a) (SIGNED DESIGN) REQUEST: BLOCKED ON KEY PROVENANCE — 2026-06-22T15:54Z. No PASS logged. Zero API calls.
Request correctly chose 5(a): execute the SIGNED design, message asserts no param values, pre-reg is sole authority.
That resolves the prior item-5 conflict (locked scope = 4 conditions × 12 tasks × 2 models × 5 runs = 480 calls,
max_tokens 4096, temperature omitted, seeds 20260621/8675309). Six-item STEP-0 recheck:
1. Signed + tree — PASS (substantively). HEAD f2ce383 `%G?`=G. Only ` M phase_4/GATE_LOG.md` is dirty (this
   append-only audit log); all 6 locked files + 05_preregistration.md are clean, so signed content is intact.
2. >=24h — PASS. now 2026-06-22T15:54Z >= anchor+24h 2026-06-22T14:33:41Z.
3. Hash match 6/6 — PASS (README 38563aab…, 01 cc8e2214…, 02 b7ab2bcb…, 03 4a81f003…, 04 ca06cb8b…, AGENT 19cb36a7…).
4. LOCKED_MODELS.txt == 2 — PASS.
5. Params from signed pre-reg only — PASS. Message states no values; defers to pre-reg (5 / 4096 / temp omitted / seeds).
6. Anthropic key from managed config (not ambient shell) — **FAIL / STOP.** Unchanged since 2026-06-22T15:47Z:
   `ANTHROPIC_API_KEY` still present in the ambient exported shell (env count=1); `.env` Anthropic lines all still
   commented; `runner/main.py:117` = `os.environ.get("ANTHROPIC_API_KEY")` → resolves from the ambient environment.
   Gate item 6 is explicit: ambient-sourced key → STOP. No managed-config / secrets-manager path is wired.
- Verdict: NO authorization to run. Sole remaining blocker is item 6 (key provenance). Required before re-gate:
  provision ANTHROPIC_API_KEY via managed config (e.g., uncomment + load `.env` through a managed loader, or a
  secrets manager) AND remove it from the ambient exported shell, so the runner cannot silently fall back to ambient.

---

GATE 1 — MANAGED-CONFIG CRED WIRING DONE; RUN BLOCKED BY RUNNER PREFLIGHT — 2026-06-22 (session clock UNRELIABLE: `date -u`
readings this turn spanned 09:09Z, 15:47Z, 15:54Z — non-monotonic; flag for PI. Does not change this STOP). No PASS logged. Zero API calls.
PI approved a runtime/credential code change (covered by the pre-reg "run-time environment details" allowance;
no locked file, no pre-reg, no locked param touched). Work completed this turn:
- Installed python-dotenv 1.2.2 in `.venv` (was declared in requirements.txt but not installed → the old
  `_load_dotenv_if_available()` silently no-op'd, so `.env` was never loaded and OPENAI_API_KEY (only in `.env`)
  would have been None at runtime).
- `runner/main.py`: added `load_managed_credentials()` + `AmbientCredentialError` + `MANAGED_CREDENTIAL_VARS`.
  Real (non-dry) runs now: (a) refuse any ambient-shell ANTHROPIC_API_KEY/OPENAI_API_KEY present before load,
  (b) require python-dotenv, (c) require a `.env` to load, then resolve keys from managed config. Removed the
  silent best-effort loader. Dry runs unaffected.
- Test `tests/test_phase4_credentials.py` (4 cases): ambient ANTHROPIC refused, ambient OPENAI refused,
  managed-config resolution, missing-.env error — all green. Lint clean.
- Demonstrated both halves (no secrets printed): ambient present → AmbientCredentialError; ambient cleared →
  ANTHROPIC len=108 / OPENAI len=164 resolved from `.env`.
- `.env` now has ANTHROPIC_API_KEY uncommented (managed config ready) and is gitignored. SECURITY NOTE for PI:
  `.env` also contains a plaintext `ssh-password=` and live provider keys — rotate/scrub as appropriate.

STEP-0 re-gate status:
1–5. PASS (unchanged: %G?=G, tree clean except this log + the approved main.py edit, 6/6 hashes, 2 models,
   params read from signed pre-reg = 5 runs / 4096 / temp omitted / seeds 20260621,8675309).
6. Mechanism now correct and verified. Runtime still has the ambient ANTHROPIC_API_KEY exported (env count=1);
   the new policy therefore REFUSES it (correct). Clearing item 6 needs `unset ANTHROPIC_API_KEY` so the only
   source is `.env`. Not forced, because of the blocker below.

NEW HARD BLOCKER (STOP-AND-ESCALATE) — runner's own main-run preflight fails closed on the SIGNED form:
- `run_preflight(mode=main, dry_run=False)` for BOTH locked models returns ok=False with
  "Pre-registration appears unsigned or incomplete." `main()` calls `raise_for_preflight`, so the run cannot start.
- Root cause: `preflight._check_preregistration` flags any `- [ ]` in 05_preregistration.md. The signed form
  legitimately still contains `- [ ]` for the UNCHOSEN, mutually-exclusive Q2 "in primary analysis" option
  (lines 130 + 241); Q2 was chosen as exploratory via `[x]`. This is a false positive against a validly signed form.
- Resolution requires EITHER editing the signed pre-reg (FORBIDDEN — locked/signed; "touch no pre-reg") OR
  refining the integrity gate `_check_preregistration` (NOT in this turn's approved credential scope; loosening a
  safety gate to push a paid run through is exactly the Phase-A failure mode — will not do unilaterally).
- Recommendation for PI (separate, explicit approval): make `_check_preregistration` precise — verify signature
  block filled + seeds are integers + no `<fill in>`/`____`, and ignore `- [ ]` lines that are unchosen options
  in a mutually-exclusive block — rather than blanket-matching `- [ ]`. Then re-run the gate.
- Verdict: NO authorization to run. Credential item resolved in code; run blocked by the runner's pre-reg
  integrity heuristic. Zero API calls, no scoring.

---

GATE 1 — PREREG-CHECK PRECISION FIX DONE; RUN NOW BLOCKED ON 24h CLOCK — 2026-06-22T10:19Z. No PASS logged. Zero API calls.
PI approved making `_check_preregistration` precise (scoped to preflight.py + its test; no locked file / pre-reg /
locked param touched). Work completed:
- `preflight.py`: replaced the blanket `- [ ]`/placeholder substring match with a positive completeness spec
  (`evaluate_preregistration_completeness`): (1) SIGNED header, (2) PI Name/Signature/Date/Channel non-empty,
  (3) both seeds parse as int, (4) no `____`/`<fill in>` in a *fillable* field (hash-table row or checklist item;
  unchosen-option template text + prose are excluded), (5) every checklist item checked except mutually-exclusive
  options where exactly one must be checked.
- `tests/test_phase4_preflight.py`: real signed form PASSES; 9 adversarial/edge cases FAIL CLOSED (unsigned header,
  blank signature, blank seed, non-integer seed, `<fill in>` in hash row, `____` in mandatory item, mandatory item
  unchecked, zero Q2 options checked, both Q2 options checked). 17 preflight+cred tests green; full phase-4 suite
  50 passed / 4 skipped; lint clean.
- Runner main-preflight now `ok=True` for BOTH locked models (previously blocked). Prior blocker resolved.

STEP-0 re-gate:
1. Signed + locked tree clean — PASS. HEAD f2ce383 `%G?`=G; the 6 locked files + 05_preregistration.md are clean
   (dirty files limited to allowed: GATE_LOG.md, runner/main.py, preflight.py, the two new test files).
3. Hash match 6/6 — PASS (unchanged).
4. LOCKED_MODELS.txt == 2 — PASS.
5. Params from signed pre-reg — PASS (5 runs / 4096 / temp omitted / seeds 20260621,8675309).
   + runner main-preflight ok=True both models.
6. Managed-config credential mechanism — READY (verified). Ambient ANTHROPIC_API_KEY still exported; needs
   `unset` so it resolves from `.env`. Not actioned — moot given item 2.
2. >=24h since signed commit — **FAIL / STOP.** Clock reconciled this turn: the prior 15:47Z/15:54Z `date -u`
   readings were ANOMALOUS (~6-7h fast; disagreed with the IDE clock 08:47Z). Current `date -u` is now
   self-consistent (10:19:51→53Z) AND agrees with the IDE header (~10:08Z). Computed against the signature
   anchor (git %ct = 1782052433 = 2026-06-21T14:33:53Z): elapsed = 19.77h; 24h threshold = 2026-06-22T14:33:53Z;
   now < threshold; ~4.23h remaining. The cooling-off window has NOT actually elapsed.
- IMPORTANT CORRECTION: the 2026-06-22 "item 2 PASS / 24h elapsed" notes in the two entries above were based on the
  fast/anomalous clock and are RETRACTED. True elapsed time at those points was ~18-20h, not >=24h.
- Verdict: NO authorization to run. All code blockers cleared (credentials + preflight precision, both tested);
  remaining blockers: (2) wait until >= 2026-06-22T14:33:53Z with a stable clock, then (6) `unset ANTHROPIC_API_KEY`.
  Re-run STEP 0 after the clock genuinely passes 14:33:53Z. Zero API calls, no scoring.

---

GATE 1 — ITEM 2 NTP RECONCILIATION: CLOCK STEP CONFIRMED, 24h NOT ELAPSED — 2026-06-22 (~10:27Z true). No PASS. Zero API calls.
Per PI guidance: (1) sync/cross-check NTP, confirm monotonic-since-commit → PASS at "24.8h"; (2) else require >=31h.
Findings:
- `sntp time.apple.com` offset = -17994s: the local shell clock is **~5h FAST** right now. NTP-corrected true now
  = 2026-06-22T10:26:57Z, which matches the IDE clock (~10:26Z). The "24.8h" figure is naive local elapsed
  (now_local 1782142011 − anchor 1782052433 = 89578s); it uses the fast clock.
- Monotonicity is DISPROVEN, not merely unverifiable: within THIS turn the shell clock stepped ~+5h
  (10:19:53Z → 15:26:51Z). Session offsets observed: ~+7h (turn 2), ~0h (this turn, first reads), ~+5h (now).
  A clock step between the signing commit and now therefore CANNOT be ruled out — stepping is actively occurring.
  => PI rule (1) (PASS-if-monotonic) does NOT apply; fall to rule (2) >=31h.
- Quantified (anchor = git %ct 1782052433):
  * TRUE elapsed if the clock was accurate at commit (worst case for us) = 19.88h  -> < 24h.
  * >=24h TRUE threshold = true_now >= 2026-06-22T14:33:53Z ; remaining ~4.12h.
  * >=31h LOCAL buffer rule = local_now >= 2026-06-22T21:33:53Z ; remaining ~6.12h.
  Both fail now.
- Did NOT set the system clock: requires privilege, is a side-effecting action I won't take unilaterally, and would
  not resolve the unknown clock offset AT COMMIT TIME — only real elapsed time does. The earlier-entry "PASS item 2"
  notes remain RETRACTED.
- Verdict: item 2 FAIL. No authorization to run. Re-gate once a STABLE/NTP-synced clock shows true time
  >= 2026-06-22T14:33:53Z (or, keeping the fast clock, local >= 21:33:53Z per the >=31h buffer), then `unset
  ANTHROPIC_API_KEY` (item 6) and re-run STEP 0. Code is ready; only real time + a trustworthy clock remain.

---

GATE 1 PASS — %G?=G, 6/6 hashes, item2 true≥thr (NTP offset +0.079s), managed-config keys, 2026-06-22T14:52:53Z
All six STEP-0 preconditions independently re-verified and PASS:
1. HEAD f2ce383 `%G?`=G; the 6 locked files + 05_preregistration.md show no diff vs the signed commit
   (dirty files limited to allowed: GATE_LOG.md, runner/main.py, runner/preflight.py, the two test files).
2. Clock now genuinely NTP-synced: `sntp time.apple.com` offset = +0.079s (|offset| < 5s). True now
   2026-06-22T14:52:53Z (epoch 1782139973) >= threshold 2026-06-22T14:33:53Z (anchor %ct 1782052433 + 24h);
   real elapsed = 24.32h. The prior fast-clock readings are moot now that the clock agrees with NTP to 0.08s.
3. SHA-256 of all 6 locked files equal the pre-reg table (verified programmatically against the table).
4. LOCKED_MODELS.txt == ['claude-opus-4-8','gpt-5.5'], count 2.
5. Run params read from the signed pre-reg only (message states none): runs_per_cell=5, max_tokens=4096,
   temperature omitted, seeds permutation=20260621 / bootstrap=8675309; runner main-preflight ok=True both models.
6. Invoked with `env -u ANTHROPIC_API_KEY -u OPENAI_API_KEY` so the loader resolves both keys from `.env`.
Proceeding to STEP 1 (signed 480-call design). Mid-run STOP rules armed (provider rejects locked param;
catastrophic spot-check; locked-file hash change; mid-run amendment request).

---

RUN + SCORING COMPLETE — 2026-06-23 (signed design, option 5(a))
- STEP 1: 480/480 calls logged, 0 errors, 0 retries, 100% completion. Two run files
  (main_gpt-5.5_20260622T145642342609Z.jsonl, main_claude-opus-4-8_20260622T145939232171Z.jsonl),
  per-batch SHA-256 in phase_4/runs/main/checksums.txt (verified). Honest transmitted fields
  (temperature=null, max_tokens=4096). Token spend: 297,280 in / 532,387 out (829,667 total).
  stop_reasons: stop=234, end_turn=240, length=6.
- STEP 2: scored per 03_metrics_codebook.md. Q1 (pytest/vitest), C2 (zss/ts_ast.js AST sim),
  C1 (within-cell SD), E1 (output tokens), E2 (condition-level ratio-of-sums + task bootstrap,
  10k iters, locked seed 8675309). Q2 not computed (needs blind human raters; H2 out of scope).
  P_C.opus.TS unparseable exclusion: 10/30 = 33.3% (recorded as missing, not C2=0).
  Artifacts: phase_4/runs/analysis/{scored_responses.csv, c2_by_cell.csv, results.csv,
  mixed_effects.json, analysis_checksums.txt}.
- STEP 3 verdicts (locked rules): H1 inconclusive/inconclusive; H3 rejected/rejected;
  H4 supported(opus)/rejected(gpt); H5 rejected(opus)/inconclusive(gpt);
  H6 rejected(opus)/inconclusive(gpt) [joint w/ H1 inconclusive -> interpretation deferred];
  H_INT supported (Q1 p=4.5e-7, E1 p=0.0081 < 0.0083). No post-hoc framing applied.
- STEP 4 (post-run analysis correction, manuscript preparation; appended — the STEP 3
  line above is preserved as the verbatim run-time record):
  During manuscript review, 6 of the 480 completions were found to be truncation
  artifacts (GPT-5.5, task I-TS-1: empty response_text with stop_reason=length and a
  maximal output_tokens count). These had been scored parseable=1 and were inflating the
  provider-token E1 measure. Corrected treatment (symmetric, documented in Appendix C):
  empty/length-capped responses -> missing for E1/C2; the 12 genuine Opus/Linnea no-code
  refusals (stop_reason=end_turn) are kept as Q1=0 (they are the finding, not artifacts).
  Corrected verdicts are UNCHANGED from STEP 3 (H1..H6, H_INT all identical in direction
  and significance). Corrected pooled statistics: H_INT supported (Q1 p=5.4e-8;
  E1 p=3.7e-5 provider tokens, p<1e-20 shared visible-character measure). The run-time
  values (Q1 p=4.5e-7, E1 p=0.0081) remain valid as the all-480, pre-exclusion numbers.
  Reproduced deterministically by analysis/recompute_corrected.py (which also verifies its
  method reproduces the STEP 2 mixed_effects.json on the uncorrected data before applying
  the correction) and persisted in analysis/mixed_effects_corrected.json. No verdict,
  no locked rule, and no pre-registered decision changed as a result of the correction.
- STEP 5 (manuscript-preparation consistency pass; appended — no run, no scoring, no API
  calls, no verdict change). Four editorial/consistency fixes so every artifact applies the
  STEP 4 rule uniformly and the paper's wording matches the data:
  (a) identity_enactment.py now excludes length-truncation artifacts (empty text,
      stop_reason=length) before counting, exactly as Table 1 / Appendix C. This removes the
      single GPT-5.5/I-TS-1 empty completion that had been counted as a "no-code" response.
      Result: GPT-5.5/Linnea = 0 disclaimers, 0 GENUINE no-code (n=59; Q1=0.945, matching
      Table 1); Opus/Linnea unchanged (55 disclaimers, 12 genuine no-code refusals, n=60,
      Q1=0.671). Abstract, §4.4 and Appendix F updated accordingly.
  (b) C2: the 3 contaminated cells (gpt-5.5 × {P_A,P_B,P_C} × I-TS-1) are not re-scorable in
      this release (TS harness not included), so the paper now OMITS every C2 result that
      depends on them — the GPT-5.5 C2 contrasts and the C2 model-interaction — rather than
      reporting them as "pending." The only reported C2 result (Ron-on-Opus, d=+1.11) is
      independent of these cells. H3 verdict (rejected) and H_INT (rests on Q1+E1) unchanged.
  (c) The corrected interaction is estimated with task as a FIXED effect (OLS) because the
      per-model task random-effect is near-singular; this reproduces the pre-registered LMM
      to within ~2% on the uncorrected data (method check in recompute_corrected.py). The
      pre-registered LMM values (Q1 p=4.5e-7, E1 p=0.0081) remain in mixed_effects.json; the
      paper labels the corrected values post-correction rather than pre-registered.
  (d) recompute_corrected.py now rounds the persisted p-values to 4 significant figures so
      mixed_effects_corrected.json is byte-identical on regeneration (the Wald solve is not
      bit-exact across BLAS builds); the file continues to verify against SHA256SUMS.txt.
- STEP 6 (PDF recompilation + packaging hygiene; appended — no run, no scoring, no API
  calls, no analysis change, no verdict change). Closes the one open item from STEP 5:
  (a) persona_policies.pdf recompiled from the STEP 5 persona_policies.tex (pdfTeX 1.40.25,
      two passes, nonstop mode: 0 errors, 0 warnings, 0 unresolved cross-references). The
      preview now matches the source; page count is 16 (was 15 pre-STEP-5), and README.md /
      MANIFEST.md were updated to say 16 pp. Spot-checked that the compiled PDF carries the
      STEP 5 numbers (GPT-5.5/Linnea Q1=0.945 with 0 disclaimers / 0 genuine no-code;
      Opus/Linnea Q1=0.671; both pre- and post-correction p-values reported side by side).
  (b) persona_policies_arxiv_submission.tar.gz rebuilt to remove 27 macOS AppleDouble
      entries (._* files and com.apple.provenance extended headers) that the previous
      build environment had injected; these can trip arXiv AutoTeX. Payload is unchanged:
      persona_policies.tex byte-identical to the top-level source, anc/ byte-identical to
      supplement/ (verified by diff -r after re-extraction).
  (c) This entry changes GATE_LOG.md's hash, so supplement/SHA256SUMS.txt and the top-level
      SHA256SUMS_supplement.txt were regenerated (18 entries each, same path conventions:
      ./-relative and supplement/-relative respectively) and re-verified from their
      intended directories, after which the tarball was rebuilt so anc/ matches.
- STEP 7 (pre-registration-alignment corrections; appended — no run, no scoring, no API
  calls; two verdict presentations change but NO conclusion changes). Triggered by an
  external review that checked the code against the signed pre-registration:
  (a) H3 decision-rule bug. analyze_main.py implemented the PRE-A1 rule (">=2 of 4"
      contrasts, INCLUDING C1). Amendment A1 locked H3 to rest on C2 ONLY, with the
      per-model criterion ">=1 of 2 C2 contrasts" (05_preregistration.md lines 86/143).
      Under the locked rule the corrected verdicts are: Opus SUPPORTED (Ron/P_B C2
      d=+1.11, p=3.8e-5; Maya/P_A null) and GPT-5.5 NOT-EVALUABLE (its I-TS-1 C2 cells
      are truncation-artifact contaminated). The pre-A1 rule had wrongly returned
      "rejected" for Opus. Fixed in analyze_main.py; the H3 verdict block in
      mixed_effects.json corrected in place (with an inline _note); §4.2/C.2 updated.
      This STRENGTHENS the model-dependence story (consistency responds on Opus).
  (b) Corrected pooled interaction now uses the LOCKED pre-registered LMM,
      outcome ~ C(condition)*C(model) + (1|task), ML — which IS estimable on the
      corrected data (converged; Q1 task-RE near-boundary but tokens/chars task-RE
      substantial). Superseding the STEP 4-5 OLS approximation, which is retained as a
      distribution-free sensitivity cross-check. Corrected LMM: Q1 p=4.14e-8 (Wald 37.22),
      E1 provider tokens p=2.89e-5 (23.70), shared visible chars p=4.53e-22 (102.49).
      Pre-correction LMM (in mixed_effects.json) unchanged: Q1 4.5e-7, E1 tokens 0.008.
      recompute_corrected.py rewritten to emit the LMM headline + OLS cross-check into
      mixed_effects_corrected.json (byte-stable, 4 sig figs); requires statsmodels+pandas
      (as did the original analysis). The abstract's earlier "5.4e-8 / 3.7e-5" were the
      OLS values; the LMM values (4.1e-8 / 2.9e-5) are now reported. No verdict changes.
  (c) H_INT is now stated as resting on E1 (a primary outcome under A1); the Q1 interaction
      is reported as a corroborating covariate, not as independently satisfying the locked
      rule. The unsupported "E2 interaction was not significant" sentence was removed (no
      E2 interaction is computed in the released files).
  (d) GATE_LOG.md hash changed again -> both SHA256SUMS regenerated and re-verified; tarball
      rebuilt. persona_policies.pdf must be recompiled from this STEP 7 .tex before use.
- STEP 8 (PDF recompilation + packaging hygiene; appended — no run, no scoring, no API
  calls, no analysis change, no verdict change). Closes the one open item from STEP 7,
  mirroring STEP 6:
  (a) persona_policies.pdf recompiled from the STEP 7 persona_policies.tex (pdfTeX 1.40.25,
      two passes, nonstop mode: 0 errors, 0 warnings, 0 unresolved cross-references).
      Page count unchanged at 16, so README.md / MANIFEST.md required no edits.
      Spot-checked that the compiled PDF carries the STEP 7 content: LMM headline values
      (Q1 4.1e-8, tokens 2.9e-5, characters 4.5e-22), H3 "supported on Opus" (Ron, d=+1.11)
      / "Not evaluable on GPT-5.5", and the removed near-singular/OLS/~2% rationale is
      absent from the compiled text.
  (b) persona_policies_arxiv_submission.tar.gz rebuilt to remove 27 macOS AppleDouble
      entries (._* files and com.apple.provenance extended headers) reintroduced by the
      STEP 7 build environment. Payload unchanged: persona_policies.tex byte-identical to
      the top-level source, anc/ byte-identical to supplement/ (diff -r after
      re-extraction), and the checksum file inside the tarball verifies in place.
  (c) This entry changes GATE_LOG.md's hash, so supplement/SHA256SUMS.txt and the top-level
      SHA256SUMS_supplement.txt were regenerated (18 entries each, ./-relative and
      supplement/-relative respectively), verified from their intended directories, and
      the tarball rebuilt afterward so anc/ matches.
- STEP 9 (v6: external-review remediation; appended — no new run, no re-scoring, no API
  calls; two exploratory sensitivity analyses added; no pre-registered verdict changed).
  Actions, each verified against the released data in a clean environment:
  (a) CORRECTION OF PRIOR LOG CLAIMS. (i) STEP 5/7's "byte-identical on regeneration"
      claim for mixed_effects_corrected.json is WITHDRAWN: two independent environments
      reproduced each other's regenerated hash but not the canonical one (the solve is
      not bit-exact across BLAS builds). The reproducibility contract is now "numerically
      reproducible within an explicit tolerance," enforced by the script's verify mode.
      (ii) STEP 6/8's "0 warnings" compile claim was based on counting literal "Warning"
      lines and missed 6 Overfull \hbox messages; withdrawn and restated below.
  (b) OPTIMIZER SAFETY (recompute_corrected.py). The forced lbfgs fit returned llf=inf
      with zero random-effect variance while reporting converged=True (degenerate
      boundary solution) and all warnings were suppressed. The script now tries
      bfgs/powell/cg/nm/lbfgs in order, rejects fits failing health checks (finite llf,
      valid RE variance, positive-definite interaction covariance), records the optimizer,
      RE variance, and captured warnings in the JSON, VERIFIES the canonical file within
      tolerance by default (never overwriting), and regenerates only under --write.
      requirements.txt pins the environment behind the canonical file. Healthy-fit values
      (bfgs) equal the published ones: Q1 37.217/4.14e-8; tokens 23.701/2.88e-5;
      chars ~102.49/4.5e-22.
  (c) CORRECTED CONTRASTS. Appendix C.2 printed the all-480 GPT Q1 contrasts
      (d=-0.41/-0.22) alongside the artifact-excluded analysis; the corrected values
      (Maya d=-0.16 [-0.53,0.21]; Ron d=-0.13 [-0.49,0.23]; Linnea d=-0.28 [-0.64,0.09],
      same estimator that reproduces the published Opus -0.28/-0.17) are now printed, the
      all-480 values are labeled as such, and full corrected per-contrast statistics
      (estimate, SE, p, d, CI; both models; Q1 + both E1 measures) are persisted in
      mixed_effects_corrected.json (Q1_contrasts_corrected / E1_contrasts_corrected),
      making the paper's pointer to that file accurate. H1 verdict unchanged
      (inconclusive).
  (d) TASK-LEVEL SENSITIVITY (exploratory, not pre-registered) + R-TS-2 DISCLOSURE.
      Task-clustered joint interaction tests (OLS + task FE, CR SEs on 12 tasks,
      F df=(3,11)): correctness F=2.47 p=0.116 (not robust); provider tokens F=6.80
      p=0.0074 (narrowly under threshold); visible chars F=33.13 p=8.4e-6. A post-run
      audit found the R-TS-2 user prompt (identical across its 40 runs, all conditions)
      leaked test-construction notes naming the two hidden discriminators; disclosed,
      not deleted; excluding R-TS-2: p=0.152 / 0.0185 (over threshold) / 4.5e-5. Both
      persisted in the JSON and reported in Appendix C + Limitations. The OLS cross-check
      is no longer described as "distribution-free" (it assumes iid residuals). The six
      excluded completions are now characterized as length-capped system outcomes
      (4 Maya / 1 Ron / 1 Linnea / 0 baseline, all GPT-5.5/I-TS-1), not verified
      external artifacts.
  (e) MANUSCRIPT. Abstract replaced with a 1,502-character version (within arXiv's
      1,920-char metadata limit) with softened claims; "model-family-dependent" →
      "model-dependent"; "no behavioral instruction of any kind" → "no explicit
      behavioral instruction"; "of comparable capability" → "the other tested model";
      pre-registration wording softened to "recorded as externally signed in the
      execution gate log" with an explicit non-verifiability note; \date cleared;
      xurl+microtype added and long paths made breakable (Overfull \hbox fixed).
  (f) PACKAGING. supplement/ now ships its own README.md, MANIFEST.md (mapping each
      paper table to its backing file; documenting the three known data issues),
      LICENSE.txt (MIT code / CC BY 4.0 data), and analysis/requirements.txt, so the
      arXiv anc/ archive is self-describing; the paper's MANIFEST.md reference now
      resolves inside the tarball.
  (g) BIBLIOGRAPHY. Verified against the ACL Anthology data mirror (GitHub) and the
      Bloom repository: Lutz et al. completed (5 authors, Findings of EMNLP 2025,
      pp. 23212-23237, DOI); SPeCtrum title corrected to "...LLM-Based Agent"
      (singular; 11 authors, NAACL 2025, pp. 6971-6991, DOI); Araujo et al. completed
      (EMNLP 2025, pp. 26857-26886, DOI); Yang et al. completed (6 authors, EACL 2026,
      pp. 1152-1170, DOI); TiCoder re-keyed to Fakhoury et al. with full title and
      IEEE TSE 50:2254-2268; Bloom re-keyed to Gupta et al. (8 authors, Dec 2025,
      official citation from the safety-research/bloom repository); Jiang et al.
      author list completed. Author lists for Fakhoury (TSE) and Jiang (arXiv) are
      from recall pending final publisher-page verification.
  (h) Checksums regenerated for the expanded file set; PDF recompiled; tarball rebuilt
      (clean, no AppleDouble entries); compile status restated precisely in STEP 10
      after the final build.
- STEP 10 (v6 final build & packaging; fulfills STEP 9h). Compile status, stated
  precisely: pdfTeX (TeX Live, pdflatex, two passes), exit 0; 0 errors; 0 "LaTeX
  Warning" lines; 0 Overfull \hbox messages (all six from v5 resolved via
  lmodern + microtype + xurl breakable paths); 0 undefined references; 17 pages.
  Content spot-checks on the compiled PDF passed for every v6 change (new 1,502-char
  abstract; corrected GPT contrasts -0.16/-0.13; R-TS-2 disclosure x5; "recorded as
  externally signed"; "length-capped system outcomes"; "not distribution-free";
  completed bibliography entries incl. Lutz/Fakhoury/Gupta; zero remaining
  occurrences of "model-family"). Packaging: both checksum files regenerated over
  the expanded 22-file supplement (adds README.md, MANIFEST.md, LICENSE.txt,
  analysis/requirements.txt); submission tarball rebuilt cleanly (GNU tar,
  --sort=name --owner=0 --group=0 --numeric-owner --no-xattrs; persona_policies.tex
  at root + anc/ = supplement copy; zero AppleDouble/._ entries). Post-build
  verification performed before release: SHA256SUMS pass from inside the extracted
  tarball; recompute_corrected.py default VERIFY mode passes from the extracted
  tarball (fresh recomputation agrees with the canonical corrected JSON within
  tolerance); identity_enactment.py reproduces the Appendix F counts (Opus 55
  disclaimers / 12 genuine no-code; GPT 0/0 in 59 non-truncated).
- STEP 11 (v7: contrast-estimator + verify-tolerance + reference remediation;
  appended -- no new run, no re-scoring, no API calls; NO verdict changes).
  External review flagged that contrast_stats() in recompute_corrected.py computed
  per-contrast p-values with WELCH t-tests, not the locked per-model model
  (y ~ C(condition, Treatment('P0')) + (1|task), REML) used by analyze_main.py and
  results.csv. Welch ignores the task random effect and loses power, so its p-values
  contradicted the paper's LMM p-values (e.g. Opus/Maya provider tokens 0.074 vs
  0.0024; Opus/Linnea Q1 ~3e-5 vs 8.1e-12), and its Cohen's d used the raw mean
  difference rather than the LMM coefficient (which diverge on the artifact-excluded,
  now-unbalanced GPT cells). Remediation:
  (a) contrast_stats() rewritten to the locked per-model REML LMM (same optimizer
      health-checks as lmm_interaction; d = LMM coefficient / raw pooled SD; CI =
      (coef +/- 1.96*SE)/pooled SD). It reproduces results.csv EXACTLY for Opus (no
      artifacts) and yields the artifact-corrected LMM values for GPT-5.5.
      mixed_effects_corrected.json regenerated.
  (b) Paper numbers realigned to the LMM: H1 GPT corrected d's -0.16/-0.13 ->
      -0.12/-0.12, and all four H1 CIs updated to the results.csv estimator; Sec 4.3
      GPT provider tokens Ron -0.32 -> -0.29 and Maya -0.32 -> -0.16, visible chars
      Maya -0.08 -> -0.06 (Ron chars -0.67 unchanged). No verdict changes (H1 still
      inconclusive both models; H4 still rejected on GPT; H_INT unchanged).
  (c) VERIFY hardened: _tol_compare now gives p_value fields a tight relative
      tolerance (5%, no 0.02 absolute floor) AND asserts the significance verdict
      (vs alpha=0.0083) does not flip.
  (d) Bibliography: rosa2026specification and zhang2025lifebench expanded from
      "et al." to full author lists + full titles / venue (NeurIPS 2025 D&B track).
  (e) Wording softened where identity enactment could read as confirmatory:
      contribution 3 marked exploratory/post-hoc; "cleanest evidence" ->
      "clearest instruction-free evidence"; conclusion "clean demonstration" ->
      "instance (exploratory here)".
  (f) Both SHA256SUMS regenerated; submission tarball rebuilt (clean).
      persona_policies.pdf must be recompiled from this STEP 11 .tex before release.


==> anc/LICENSE.txt <==
Licensing for this supplement ("The Librarian Who Refused to Code" — ancillary material)

1. CODE (all *.py files):

MIT License

Copyright (c) 2026 Shayell Aharon Salomon, Noam Israel, Ido Safruti, Amir Shaked
(Bluebear Security)

Permission is hereby granted, free of charge, to any person obtaining a copy
of this software and associated documentation files (the "Software"), to deal
in the Software without restriction, including without limitation the rights
to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
copies of the Software, and to permit persons to whom the Software is
furnished to do so, subject to the following conditions:

The above copyright notice and this permission notice shall be included in all
copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
SOFTWARE.

2. DATA AND TEXT ARTIFACTS (run logs, CSV/JSON files, persona texts,
   pre-registration, gate log, documentation):

Licensed under the Creative Commons Attribution 4.0 International License
(CC BY 4.0). To view a copy of this license, visit
https://creativecommons.org/licenses/by/4.0/

Attribution: Aharon Salomon, Israel, Safruti & Shaked (2026), "The Librarian Who
Refused to Code: Model-Dependent Identity Enactment in LLM Code Generation."

Note: model completions in runs/ were generated by third-party model providers
(Anthropic, OpenAI); redistribution here is for research reproducibility.


==> anc/LOCKED_MODELS.txt <==
claude-opus-4-8
gpt-5.5


==> anc/MANIFEST.md <==
# Supplement manifest (ships inside the arXiv ancillary archive as `anc/`)

Paper: **The Librarian Who Refused to Code: Model-Dependent Identity Enactment in
LLM Code Generation** (Aharon Salomon, Israel, Safruti, Shaked — Bluebear Security).
All files are the genuine artifacts of the validated 2026-06-22 run
(2 models × 4 conditions × 12 tasks × 5 runs = 480 completions).
Integrity: `sha256sum -c SHA256SUMS.txt` from this directory verifies every file.

## Files

| File | What it is |
|---|---|
| `personas/P0_baseline.txt` | Neutral baseline system prompt (verbatim) |
| `personas/P_A_maya.txt` | Maya persona (verbatim) |
| `personas/P_B_ron.txt` | Ron persona (verbatim; contains the explicit style cues noted in §6 of the paper) |
| `personas/P_C_linnea.txt` | Linnea persona (verbatim; no explicit behavioral instruction — basis for §4.4) |
| `runs/main/main_claude-opus-4-8_*.jsonl` | 240 Opus completions, verbatim, incl. exact prompts |
| `runs/main/main_gpt-5_5_*.jsonl` | 240 GPT-5.5 completions, verbatim, incl. exact prompts |
| `analysis/scored_responses.csv` | Per-response Q1, E1, parseability (original scoring) |
| `analysis/results.csv` | ORIGINAL per-contrast d, CI, p, Bonferroni significance (all 480) |
| `analysis/mixed_effects.json` | ORIGINAL pre-correction LMM output (includes the 6 length-capped records; Q1 p=4.5e-7, E1 tokens p=0.008) |
| `analysis/mixed_effects_corrected.json` | CORRECTED statistics — the values reported in the paper (see below) |
| `analysis/recompute_corrected.py` | Recomputes/verifies the corrected statistics (see "Reproduction") |
| `analysis/requirements.txt` | Pinned dependency versions behind the canonical corrected file |
| `analysis/identity_enactment.py` | Reproduces Appendix F counts from the raw logs (stdlib only) |
| `analysis/c2_by_cell.csv` | Per-cell AST structural consistency (original run values; see "Known data issues") |
| `analysis/score_responses.py`, `analysis/analyze_main.py` | Reference scripts; import project modules NOT in this release |
| `preregistration/05_preregistration.md` | Pre-registration document (recorded as externally signed in GATE_LOG.md) |
| `GATE_LOG.md` | Append-only execution log (gate history, amendments, corrections) |
| `LOCKED_MODELS.txt` | The two locked models |
| `LICENSE.txt` | MIT (code) / CC BY 4.0 (data & text artifacts) |

## Original vs. corrected — which file backs which table

- **Table 1 (corrected cell means) and every corrected statistic in the paper** →
  `analysis/mixed_effects_corrected.json` (+ the console output of
  `recompute_corrected.py`). Treatment: drop the 6 length-capped GPT-5.5/I-TS-1
  completions; keep the 12 genuine Opus/Linnea refusals scored 0.
- **Pre-correction values quoted for transparency** (Q1 interaction p=4.5e-7, E1
  tokens p=0.008; GPT all-480 contrasts d=-0.41/-0.22) → `analysis/mixed_effects.json`
  and `analysis/results.csv`.
- **Appendix F identity-enactment counts** (Opus 55 disclaimers / 12 genuine
  no-code; GPT 0/0 in 59 non-truncated) → `analysis/identity_enactment.py` on the raw logs.
- **H3 (structural consistency)** → `H3_verdict_corrected` inside
  `mixed_effects_corrected.json`; raw per-cell values in `analysis/c2_by_cell.csv`.
- **Exploratory task-clustered sensitivity (Appendix C)** →
  `interaction_task_clustered_sensitivity` inside `mixed_effects_corrected.json`.

## Known data issues (disclosed, not deleted)

1. **Six length-capped completions** — all GPT-5.5, all task `I-TS-1`
   (empty `response_text`, `stop_reason=length`): 4 under Maya (P_A), 1 under Ron
   (P_B), 1 under Linnea (P_C), 0 at baseline. Not randomly distributed; the paper
   reports both the all-480 and the excluded analyses. They are *length-capped
   system outcomes*, not verified external artifacts.
2. **Three contaminated C2 cells** — `gpt-5.5 × {P_A, P_B, P_C} × I-TS-1` in
   `c2_by_cell.csv` scored the above records as parseable. Re-scoring requires the
   unreleased TypeScript harness, so **every reported C2 statistic excludes these
   cells**; the GPT-5.5 C2 contrasts and the C2 model-interaction are omitted, and
   H3 is *not evaluable* on GPT-5.5.
3. **`R-TS-2` prompt contamination (post-run discovery)** — the user prompt of task
   `R-TS-2`, identical across all 40 of its runs and all conditions, contains a
   leaked test-construction note naming the task's two hidden discriminators
   (status-code precedence; transaction atomicity). This does not bias
   between-persona contrasts (all conditions saw the same prompt) but leaks
   hidden-test logic on 1 of 12 tasks. Sensitivity analyses without `R-TS-2` are in
   `mixed_effects_corrected.json` and Appendix C of the paper.

## Reproduction

```
pip install -r analysis/requirements.txt
python3 analysis/identity_enactment.py       # Appendix F counts from raw logs
python3 analysis/recompute_corrected.py      # VERIFY mode: recomputes everything and
                                             # checks it against the canonical JSON
                                             # within tolerance (1% rel / 0.02 abs);
                                             # never overwrites. --write regenerates.
```

Values are numerically reproducible within the stated tolerance, not byte-identical
across BLAS builds. End-to-end re-execution of test-based scoring requires the
unreleased task harness (available on request).


==> anc/README.md <==
# Supplement — "The Librarian Who Refused to Code"

This directory is the paper's complete ancillary material (shipped as `anc/` in
the arXiv source tarball). It is a **partial-reproducibility release**: raw logs,
derived scores, results, the pre-registration document, and the self-contained
analysis scripts are included; the task harness and project modules imported by
the reference scripts are not (available on request).

Start with `MANIFEST.md` — it maps every file to the table/statistic it backs,
lists the three known data issues (six length-capped GPT-5.5/I-TS-1 completions;
three contaminated C2 cells; the R-TS-2 prompt-contamination disclosure), and
gives the reproduction commands. `GATE_LOG.md` is the append-only execution log,
including all post-run corrections. Verify integrity with:

    sha256sum -c SHA256SUMS.txt

License: MIT for code, CC BY 4.0 for data and text artifacts — see `LICENSE.txt`.


==> anc/SHA256SUMS.txt <==
d3a66dde0f3710b1b2c235cfc7fedc5f49761f42d9c20ed0a4601b61d570b1a6  ./GATE_LOG.md
11742f151ddc4f974e0f094b22f48d1297487fa2a62c465edbb61e14076c7a77  ./LICENSE.txt
22a5b61df98cc30c222c802c4347a79b501a360fb94b8f34edb685f66baef640  ./LOCKED_MODELS.txt
ce71ae1b982247cbfb1c2fc6211d61a3124cf801c3cad3ed9299a30a74bc92cc  ./MANIFEST.md
91a7831aad3bc91c85319f8c293b65312bc8691cbf74f30337d7611853463b56  ./README.md
71743bb951ba8336167926076efd778ae7c7a64b23f1c52e8c2769bbe0a54088  ./analysis/analyze_main.py
4d77d676c000b8af3c8e53208bab9105dc71e81d737a4ec933fcd9e5c29e3ebf  ./analysis/c2_by_cell.csv
ac147d22dbf053f206f50633b0000c56bca7b4cb5e97a881b25f049a8afc0273  ./analysis/identity_enactment.py
a63b944e91767834bd9389fb6237b3aa16070043729c2e94305a188cb0172994  ./analysis/mixed_effects.json
16c4d40287d5534c68f0649a65701ff818d570a02d7242be3c24ec99d76b6cc7  ./analysis/mixed_effects_corrected.json
dab8004e94911df5504da2cf668f33ac9b9324888f7c95d873031dcb305ed704  ./analysis/recompute_corrected.py
8847c20eea07cff61e1cd8fac0559fe4f0372e2e44ebe0fb165ae94c4a7035be  ./analysis/requirements.txt
53bc511623a621c87939a3fe9305a0d47af1e442f0e17ebd9f7d5c45c4358a4a  ./analysis/results.csv
8c4ac25d4fcc4258f9441ff68bf1f5f7bcc5cffd21118ea64f7b8880cd2f1bb7  ./analysis/score_responses.py
dcb051c0312d55fb2a80a3950c06c9efa7707f9131a9729eebc76061b597fb2e  ./analysis/scored_responses.csv
6fdde9227aede29c32338ce6c12688f4af1c2ae2dc668e0975ea3374973bbd33  ./personas/P0_baseline.txt
5fcf1c5caf48b80e5f3c82b63e1354e63949b3a9ee416e0416bbe23a05cbc97e  ./personas/P_A_maya.txt
017e36e7f99bec8888e780bd79bd968fda19ec3a2020bcb790f403d3cf74c243  ./personas/P_B_ron.txt
cf97f29cdb0b0f007db6aa848a855afff5a1bf010ad40c07e305b895218bf2dd  ./personas/P_C_linnea.txt
ed1a6e49df10d8cea4a357f1584c7f1a6193fc76a7af19c5fadc9c861ba1b069  ./preregistration/05_preregistration.md
a5f44b076d05ed32c62c7ee1381e34c7e56c7bf5714934d021a1de10734cf4a6  ./runs/main/main_claude-opus-4-8_20260622T145939232171Z.jsonl
04147491c01861398a23e21ad1dba9b2e87abe8843def18174cd30087e25571c  ./runs/main/main_gpt-5_5_20260622T145642342609Z.jsonl


==> anc/analysis/analyze_main.py <==
"""Phase B confirmatory analysis: locked mixed-effects, E2 bootstrap, decision rules.

Reads the scored artifacts produced by score_responses.py and emits:
- phase_4/runs/analysis/results.csv        (one row per outcome x model x contrast)
- phase_4/runs/analysis/mixed_effects.json (LMM fits, contrasts, interaction, E2 bootstrap, verdicts)
- phase_4/runs/analysis/analysis_checksums.txt

Locked spec sources: 03_metrics_codebook.md (Analysis plan + decision rules) and
05_preregistration.md (bootstrap seed). All analytic choices that the codebook left
to the implementer are recorded under mixed_effects.json["methods"].
"""

from __future__ import annotations

import csv
import hashlib
import json
import math
import random
from pathlib import Path
from typing import Any

import numpy as np
import pandas as pd
import statsmodels.formula.api as smf
from scipy.stats import chi2, norm

from phase_4.scoring.e2_efficiency import E2Record, aggregate_e2_primary

ANALYSIS_DIR = Path("phase_4/runs/analysis")
SCORED_CSV = ANALYSIS_DIR / "scored_responses.csv"
C2_CSV = ANALYSIS_DIR / "c2_by_cell.csv"

BOOTSTRAP_SEED = 8675309          # locked in 05_preregistration.md
BOOTSTRAP_ITERS = 10_000          # locked in 03_metrics_codebook.md
N_CONTRASTS = 6
ALPHA = 0.05 / N_CONTRASTS        # Bonferroni within an outcome ~ 0.008333
EQUIV_LOW, EQUIV_HIGH = -0.3, 0.3
MODELS = ["claude-opus-4-8", "gpt-5.5"]
# (a, b) means "a vs b": estimate is mean(a) - mean(b).
CONTRASTS = [("P_A", "P0"), ("P_B", "P0"), ("P_C", "P0"),
             ("P_A", "P_B"), ("P_A", "P_C"), ("P_B", "P_C")]


# --------------------------------------------------------------------------- #
# helpers
# --------------------------------------------------------------------------- #
def _pooled_sd(a: np.ndarray, b: np.ndarray) -> float:
    a = a[~np.isnan(a)]
    b = b[~np.isnan(b)]
    na, nb = len(a), len(b)
    if na < 2 or nb < 2:
        return float("nan")
    va, vb = a.var(ddof=1), b.var(ddof=1)
    return math.sqrt(((na - 1) * va + (nb - 1) * vb) / (na + nb - 2))


def _equiv(ci_lo: float, ci_hi: float) -> bool:
    return (ci_lo >= EQUIV_LOW) and (ci_hi <= EQUIV_HIGH)


def _ci_excludes_equiv(ci_lo: float, ci_hi: float) -> bool:
    # entire CI on one side, beyond a bound
    return (ci_lo > EQUIV_HIGH) or (ci_hi < EQUIV_LOW)


def _lmm_contrasts(df: pd.DataFrame, outcome: str, value_col: str) -> dict[str, dict[str, Any]]:
    """Fit outcome ~ C(condition, Treatment('P0')) + (1|task); return the 6 contrasts.

    Cohen's d uses the model-estimated mean difference over the raw pooled SD of the
    two conditions involved (documented choice; the codebook fixes the contrast set
    and the d/CI reporting but not the d denominator)."""
    d = df.dropna(subset=[value_col]).copy()
    d["condition"] = d["condition"].astype(str)
    md = smf.mixedlm(f"{value_col} ~ C(condition, Treatment('P0'))", d, groups=d["task_id"])
    res = md.fit(reml=True, method="lbfgs")
    fe = res.fe_params
    cov = res.cov_params().loc[fe.index, fe.index]
    names = list(fe.index)

    def coef_vec(cond: str) -> np.ndarray:
        v = np.zeros(len(names))
        if cond == "P0":
            return v
        target = f"C(condition, Treatment('P0'))[T.{cond}]"
        v[names.index(target)] = 1.0
        return v

    raw = {c: d.loc[d["condition"] == c, value_col].to_numpy(dtype=float)
           for c in ["P0", "P_A", "P_B", "P_C"]}
    beta = fe.to_numpy()
    V = cov.to_numpy()
    out: dict[str, dict[str, Any]] = {}
    for a, b in CONTRASTS:
        L = coef_vec(a) - coef_vec(b)
        est = float(L @ beta)
        se = float(math.sqrt(max(L @ V @ L, 0.0)))
        z = est / se if se > 0 else 0.0
        p = float(2 * norm.sf(abs(z))) if se > 0 else 1.0
        ci_e_lo, ci_e_hi = est - 1.96 * se, est + 1.96 * se
        sd = _pooled_sd(raw[a], raw[b])
        if sd is None or math.isnan(sd) or sd == 0:
            dval = 0.0 if abs(est) < 1e-9 else float("inf") * (1 if est > 0 else -1)
            d_lo = d_hi = dval
        else:
            dval = est / sd
            d_lo, d_hi = ci_e_lo / sd, ci_e_hi / sd
        out[f"{a}_vs_{b}"] = {
            "contrast": f"{a}_vs_{b}", "estimate": est, "se": se, "p_value": p,
            "ci_estimate": [ci_e_lo, ci_e_hi], "cohens_d": dval, "ci_d": [d_lo, d_hi],
            "pooled_sd": (None if (sd is None or math.isnan(sd)) else sd),
            "direction": "positive" if est > 0 else "negative" if est < 0 else "zero",
            "n_a": int(np.sum(~np.isnan(raw[a]))), "n_b": int(np.sum(~np.isnan(raw[b]))),
            "significant_bonf": bool(p < ALPHA),
            "ci_d_within_equiv": _equiv(d_lo, d_hi),
            "ci_d_excludes_equiv": _ci_excludes_equiv(d_lo, d_hi),
        }
    return {"contrasts": out, "loglike": float(res.llf) if res.llf is not None else None,
            "converged": bool(res.converged)}


def _pooled_interaction(df: pd.DataFrame, value_col: str) -> dict[str, Any]:
    """Pooled outcome ~ C(condition)*C(model) + (1|task); joint Wald on interaction."""
    d = df.dropna(subset=[value_col]).copy()
    d["condition"] = d["condition"].astype(str)
    d["model"] = d["model"].astype(str)
    md = smf.mixedlm(
        f"{value_col} ~ C(condition, Treatment('P0')) * C(model, Treatment('gpt-5.5'))",
        d, groups=d["task_id"])
    res = md.fit(reml=False, method="lbfgs")   # ML so the fit is comparable; Wald on FE
    fe = res.fe_params
    inter = [n for n in fe.index if ":" in n]
    if not inter:
        return {"interaction_terms": [], "wald_chi2": None, "df": 0, "p_value": None,
                "significant_bonf6": False}
    beta = fe.loc[inter].to_numpy()
    Vi = res.cov_params().loc[inter, inter].to_numpy()
    wald = float(beta @ np.linalg.pinv(Vi) @ beta)
    dfree = len(inter)
    p = float(chi2.sf(wald, dfree))
    return {"interaction_terms": inter, "wald_chi2": wald, "df": dfree, "p_value": p,
            "significant_bonf6": bool(p < 0.05 / 6)}


def _bootstrap_e2(per_task: dict[str, dict[str, dict[str, tuple[int, int]]]],
                  model: str, a: str, b: str,
                  seed: int = BOOTSTRAP_SEED, iters: int = BOOTSTRAP_ITERS) -> dict[str, Any]:
    """Locked task-level bootstrap of the condition-level E2 ratio-of-sums.

    Mirrors bootstrap_e2.bootstrap_cohens_d exactly (same RNG draw order, log-ratio of
    ratio-of-sums), and additionally returns the standardized CI on Cohen's d:
    d = mean/sd of the bootstrap log-ratio; CI_d = [pct2.5/sd, pct97.5/sd]."""
    by_task = per_task[model]
    tasks = sorted(by_task.keys())
    rng = random.Random(seed)
    diffs: list[float] = []
    for _ in range(iters):
        sample = [rng.choice(tasks) for _ in range(len(tasks))]
        ta = pa = tb = pb = 0
        for t in sample:
            tok_a, ps_a = by_task[t][a]
            tok_b, ps_b = by_task[t][b]
            ta += tok_a; pa += ps_a; tb += tok_b; pb += ps_b
        diffs.append(math.log(ta / pa) - math.log(tb / pb))
    diffs.sort()
    n = len(diffs)
    mean = sum(diffs) / n
    sd = (sum((x - mean) ** 2 for x in diffs) / n) ** 0.5
    lo, hi = diffs[int(0.025 * n)], diffs[int(0.975 * n)]
    d = mean / sd if sd > 0 else 0.0
    d_lo, d_hi = (lo / sd, hi / sd) if sd > 0 else (0.0, 0.0)
    return {"contrast": f"{a}_vs_{b}", "cohens_d": d, "ci_d": [d_lo, d_hi],
            "logratio_mean": mean, "logratio_ci": [lo, hi],
            "ci_d_within_equiv": _equiv(d_lo, d_hi),
            "ci_d_excludes_equiv": _ci_excludes_equiv(d_lo, d_hi)}


# --------------------------------------------------------------------------- #
# main analysis
# --------------------------------------------------------------------------- #
def run() -> dict[str, Any]:
    resp = pd.read_csv(SCORED_CSV)
    c2 = pd.read_csv(C2_CSV)
    resp["q1_passed"] = pd.to_numeric(resp["q1_passed"], errors="coerce")

    payload: dict[str, Any] = {"methods": {}, "outcomes": {}, "e2": {}, "interaction": {},
                               "descriptive": {}, "hypotheses": {}}
    payload["methods"] = {
        "alpha_bonferroni": ALPHA, "equivalence_bounds": [EQUIV_LOW, EQUIV_HIGH],
        "lmm_per_model": "outcome ~ C(condition, Treatment('P0')) + (1|task), REML",
        "lmm_pooled_interaction": "outcome ~ C(condition)*C(model) + (1|task), ML; joint Wald chi2 on interaction terms",
        "cohens_d_denominator": "raw pooled SD of the two contrasted conditions (per-response for Q1/E1, per-cell for C2/C1)",
        "e2_bootstrap": f"task-level resample, {BOOTSTRAP_ITERS} iters, seed {BOOTSTRAP_SEED}; d=mean/sd of log-ratio, CI_d=percentile/sd",
        "q2_status": "not computed: requires blind human raters (weighted kappa/ICC); H2 out of scope for this automated run",
        "c1_status": "exploratory (amendment A1); reported, not in the primary H3 verdict (H3 rests on C2)",
        "singular_fit_note": "several per-model LMMs report a singular task random-effect (variance ~0) for saturated/low-variance outcomes (esp. Q1); statsmodels then reduces toward OLS. Fixed-effect contrast estimates/SEs are still reported; treat SE-derived p/CI on those fits with corresponding caution.",
        "e2_bootstrap_d_note": "per the locked codebook, E2 'Cohen's d' = mean/SD of the bootstrap log-ratio distribution (effect / bootstrap-SD, i.e. a signal-to-noise ratio), NOT effect/population-SD. The +/-0.3 equivalence band on this quantity is therefore very stringent; |d| is large whenever a stable non-zero difference exists. Verdicts apply the locked rule as written.",
        "units": {"Q1": "per-response pass rate", "E1": "per-response output tokens",
                  "C2": "per-cell AST similarity", "C1": "per-cell within-cell SD of Q1"},
    }

    # ---- per-response long tables ----
    resp_long = resp.rename(columns={"q1_pass_rate": "Q1", "e1_output_tokens": "E1"})
    # C1: within-(model,condition,task) SD of Q1 -> per-cell value
    c1 = (resp.groupby(["model", "condition", "task_id"])["q1_pass_rate"]
          .std(ddof=1).reset_index().rename(columns={"q1_pass_rate": "C1"}))
    c2 = c2.rename(columns={"c2_ast_similarity": "C2"})

    outcome_tables = {
        "Q1": (resp_long, "Q1"),    # per response
        "E1": (resp_long, "E1"),    # per response
        "C2": (c2, "C2"),           # per cell
        "C1": (c1, "C1"),           # per cell (exploratory)
    }

    for outcome, (tbl, col) in outcome_tables.items():
        payload["outcomes"][outcome] = {}
        for model in MODELS:
            sub = tbl[tbl["model"] == model]
            try:
                payload["outcomes"][outcome][model] = _lmm_contrasts(sub, outcome, col)
            except Exception as exc:  # noqa: BLE001
                payload["outcomes"][outcome][model] = {"error": repr(exc)}

    # ---- H_INT pooled interaction on LMM-amenable primary outcomes ----
    for outcome, (tbl, col) in {"Q1": (resp_long, "Q1"), "E1": (resp_long, "E1"),
                                "C2": (c2, "C2")}.items():
        try:
            payload["interaction"][outcome] = _pooled_interaction(tbl, col)
        except Exception as exc:  # noqa: BLE001
            payload["interaction"][outcome] = {"error": repr(exc)}

    # ---- E2 primary + bootstrap ----
    # per-response E2 records (model, condition) ratio of sums
    e2recs = [E2Record(r["model"], r["condition"], int(r["e1_output_tokens"]),
                       int(r["q1_passed"]) if not math.isnan(r["q1_passed"]) else 0)
              for _, r in resp.iterrows()]
    primary = aggregate_e2_primary(e2recs)
    payload["e2"]["primary"] = {f"{m}|{c}": {"output_tokens": cell.output_tokens,
                                             "passed_tests": cell.passed_tests,
                                             "e2": (None if cell.undefined else cell.e2),
                                             "undefined": cell.undefined}
                                for (m, c), cell in primary.items()}
    # per (model, task, condition) sums for the task-level bootstrap
    agg = (resp.assign(q1_passed=resp["q1_passed"].fillna(0))
           .groupby(["model", "task_id", "condition"])
           .agg(tokens=("e1_output_tokens", "sum"), passed=("q1_passed", "sum"))
           .reset_index())
    per_task: dict[str, dict[str, dict[str, tuple[int, int]]]] = {}
    for _, r in agg.iterrows():
        per_task.setdefault(r["model"], {}).setdefault(r["task_id"], {})[r["condition"]] = (
            int(r["tokens"]), int(r["passed"]))
    payload["e2"]["bootstrap"] = {}
    for model in MODELS:
        payload["e2"]["bootstrap"][model] = {
            f"{a}_vs_{b}": _bootstrap_e2(per_task, model, a, b)
            for a, b in CONTRASTS}

    # ---- P_C unparseable exclusion (codebook fallback; report opus x TS rate) ----
    ts = resp[resp["language"] == "TypeScript"]
    pc_opus_ts = ts[(ts["condition"] == "P_C") & (ts["model"] == "claude-opus-4-8")]
    payload["descriptive"]["pc_unparseable_exclusion"] = {
        "pc_opus_ts_excluded": int((pc_opus_ts["parseable"] == 0).sum()),
        "pc_opus_ts_total": int(len(pc_opus_ts)),
        "pc_opus_ts_rate": float((pc_opus_ts["parseable"] == 0).mean()) if len(pc_opus_ts) else None,
    }

    payload["hypotheses"] = _verdicts(payload)
    return payload


def _g(payload, outcome, model, contrast):
    return payload["outcomes"][outcome][model]["contrasts"][contrast]


def _verdicts(payload: dict[str, Any]) -> dict[str, Any]:
    H: dict[str, Any] = {}

    # H1 — Q1 equivalence (P_A vs P0 and P_B vs P0), per model
    h1 = {}
    for model in MODELS:
        rows = [_g(payload, "Q1", model, c) for c in ("P_A_vs_P0", "P_B_vs_P0")]
        if all(r["ci_d_within_equiv"] for r in rows):
            v = "supported"
        elif any(r["ci_d_excludes_equiv"] and abs(r["cohens_d"]) >= 0.3 for r in rows):
            v = "rejected"
        else:
            v = "inconclusive"
        h1[model] = {"verdict": v, "contrasts": {r["contrast"]: {"d": r["cohens_d"], "ci_d": r["ci_d"]} for r in rows}}
    H["H1"] = h1

    # H3 — consistency. LOCKED rule (amendment A1): rests on C2 ONLY. Per model, supported
    # if >=1 of 2 C2 contrasts (P_A, P_B vs P0) is p<alpha, positive direction, |d|>=0.3.
    # C1 was demoted to exploratory by A1 and is shown for reference but NOT counted.
    # GPT-5.5 C2 is NOT EVALUABLE post-correction: its I-TS-1 cells are truncation-artifact
    # contaminated (scored parseable in the original run) and cannot be re-scored without the
    # unreleased TypeScript harness, so neither GPT C2 contrast can be assessed.
    GPT_C2_CONTAMINATED = True
    h3 = {}
    for model in MODELS:
        detail = {}
        c2_pass = []
        for oc, want_dir in (("C2", "positive"), ("C1", "negative")):
            for cond in ("P_A", "P_B"):
                r = _g(payload, oc, model, f"{cond}_vs_P0")
                ok = r["significant_bonf"] and r["direction"] == want_dir and abs(r["cohens_d"]) >= 0.3
                detail[f"{oc}:{cond}_vs_P0"] = {"d": r["cohens_d"], "p": r["p_value"],
                                                "direction": r["direction"], "passes": ok,
                                                "counted": (oc == "C2")}  # C1 not counted (A1)
                if oc == "C2":
                    c2_pass.append(ok)
        if model == "gpt-5.5" and GPT_C2_CONTAMINATED:
            verdict = "not_evaluable"
        else:
            verdict = "supported" if sum(c2_pass) >= 1 else "rejected"
        h3[model] = {"verdict": verdict,
                     "n_c2_contrasts_passing": int(sum(c2_pass)),
                     "rule": ">=1 of 2 C2 contrasts (A1 locked); C1 exploratory, not counted",
                     "detail": detail}
    H["H3"] = h3

    # H4 — E1: P_A vs P0 sig positive |d|>=0.3 AND (P_B vs P0 sig negative OR CI_d not excluding 0 from above)
    h4 = {}
    for model in MODELS:
        pa = _g(payload, "E1", model, "P_A_vs_P0")
        pb = _g(payload, "E1", model, "P_B_vs_P0")
        cond_pa = pa["significant_bonf"] and pa["direction"] == "positive" and abs(pa["cohens_d"]) >= 0.3
        pb_neg_sig = pb["significant_bonf"] and pb["direction"] == "negative"
        pb_ci_not_excl_above = pb["ci_d"][0] <= 0  # CI on d not excluding zero from above
        v = "supported" if (cond_pa and (pb_neg_sig or pb_ci_not_excl_above)) else "rejected"
        h4[model] = {"verdict": v, "P_A_vs_P0": {"d": pa["cohens_d"], "p": pa["p_value"], "dir": pa["direction"]},
                     "P_B_vs_P0": {"d": pb["cohens_d"], "p": pb["p_value"], "dir": pb["direction"], "ci_d": pb["ci_d"]}}
    H["H4"] = h4

    # H5 — E2 equivalence (bootstrap), per model, every pairwise contrast CI_d in [-.3,.3]
    h5 = {}
    for model in MODELS:
        boots = payload["e2"]["bootstrap"][model]
        if all(b["ci_d_within_equiv"] for b in boots.values()):
            v = "supported"
        elif any(b["ci_d_excludes_equiv"] and abs(b["cohens_d"]) >= 0.3 for b in boots.values()):
            v = "rejected"
        else:
            v = "inconclusive"
        h5[model] = {"verdict": v, "contrasts": {k: {"d": b["cohens_d"], "ci_d": b["ci_d"]} for k, b in boots.items()}}
    H["H5"] = h5

    # H6 — P_C vs P0 equivalence on primary outcomes (Q1, C2, E1, + E2 bootstrap); joint with H1 table
    h6 = {}
    for model in MODELS:
        per_oc = {}
        for oc in ("Q1", "C2", "E1"):
            r = _g(payload, oc, model, "P_C_vs_P0")
            per_oc[oc] = {"d": r["cohens_d"], "ci_d": r["ci_d"],
                          "within_equiv": r["ci_d_within_equiv"], "excludes_equiv": r["ci_d_excludes_equiv"]}
        b = payload["e2"]["bootstrap"][model]["P_C_vs_P0"]
        per_oc["E2"] = {"d": b["cohens_d"], "ci_d": b["ci_d"],
                        "within_equiv": b["ci_d_within_equiv"], "excludes_equiv": b["ci_d_excludes_equiv"]}
        if all(o["within_equiv"] for o in per_oc.values()):
            v = "supported"
        elif any(o["excludes_equiv"] and abs(o["d"]) >= 0.3 for o in per_oc.values()):
            v = "rejected"
        else:
            v = "inconclusive"
        h6[model] = {"verdict": v, "outcomes": per_oc,
                     "joint_with_H1": _h1_h6_cell(H["H1"][model]["verdict"], v)}
    H["H6"] = h6

    # H_INT — interaction p<alpha6 on >=1 primary outcome
    sig = {oc: payload["interaction"][oc].get("significant_bonf6", False) for oc in payload["interaction"]}
    H["H_INT"] = {"verdict": "supported" if any(sig.values()) else "rejected",
                  "per_outcome": {oc: {"p": payload["interaction"][oc].get("p_value"),
                                       "significant_bonf6": payload["interaction"][oc].get("significant_bonf6")}
                                  for oc in payload["interaction"]}}
    return H


def _h1_h6_cell(h1: str, h6: str) -> str:
    if h1 == "rejected" and h6 == "supported":
        return "STRONG content-specificity (engineering content is the active ingredient)"
    if h1 == "rejected" and h6 == "rejected":
        return "Content-NON-specific (any length-matched persona moves output)"
    if h1 == "supported" and h6 == "supported":
        return "Nothing moves output; no content-specificity claim either way"
    return "Interpretation deferred / descriptive (H1 inconclusive)"


# --------------------------------------------------------------------------- #
# writers
# --------------------------------------------------------------------------- #
def write_results_csv(payload: dict[str, Any], path: Path) -> None:
    fields = ["outcome", "model", "contrast", "estimate", "se", "p_value",
              "ci_est_low", "ci_est_high", "cohens_d", "ci_d_low", "ci_d_high",
              "direction", "significant_bonf", "ci_d_within_equiv", "unit"]
    rows = []
    unit = {"Q1": "per-response", "E1": "per-response", "C2": "per-cell", "C1": "per-cell"}
    for outcome in ("Q1", "C2", "E1", "C1"):
        for model in MODELS:
            block = payload["outcomes"][outcome][model]
            if "contrasts" not in block:
                continue
            for k, r in block["contrasts"].items():
                rows.append({
                    "outcome": outcome, "model": model, "contrast": k,
                    "estimate": r["estimate"], "se": r["se"], "p_value": r["p_value"],
                    "ci_est_low": r["ci_estimate"][0], "ci_est_high": r["ci_estimate"][1],
                    "cohens_d": r["cohens_d"], "ci_d_low": r["ci_d"][0], "ci_d_high": r["ci_d"][1],
                    "direction": r["direction"], "significant_bonf": r["significant_bonf"],
                    "ci_d_within_equiv": r["ci_d_within_equiv"], "unit": unit[outcome]})
    # E2 bootstrap rows
    for model in MODELS:
        for k, b in payload["e2"]["bootstrap"][model].items():
            rows.append({"outcome": "E2", "model": model, "contrast": k,
                         "estimate": b["logratio_mean"], "se": "", "p_value": "",
                         "ci_est_low": b["logratio_ci"][0], "ci_est_high": b["logratio_ci"][1],
                         "cohens_d": b["cohens_d"], "ci_d_low": b["ci_d"][0], "ci_d_high": b["ci_d"][1],
                         "direction": "positive" if b["cohens_d"] > 0 else "negative",
                         "significant_bonf": "", "ci_d_within_equiv": b["ci_d_within_equiv"],
                         "unit": "condition-level ratio-of-sums (bootstrap)"})
    with path.open("w", encoding="utf-8", newline="") as f:
        w = csv.DictWriter(f, fieldnames=fields)
        w.writeheader()
        w.writerows(rows)


def main() -> None:
    ANALYSIS_DIR.mkdir(parents=True, exist_ok=True)
    payload = run()
    me_path = ANALYSIS_DIR / "mixed_effects.json"
    rc_path = ANALYSIS_DIR / "results.csv"
    me_path.write_text(json.dumps(payload, indent=2, default=str), encoding="utf-8")
    write_results_csv(payload, rc_path)
    man = ANALYSIS_DIR / "analysis_checksums.txt"
    with man.open("w", encoding="utf-8") as f:
        for p in [SCORED_CSV, C2_CSV, rc_path, me_path]:
            h = hashlib.sha256(p.read_bytes()).hexdigest()
            f.write(f"{h}  {p.as_posix()}\n")
    print(f"wrote {rc_path}\nwrote {me_path}\nwrote {man}")
    # brief verdict echo
    for h, v in payload["hypotheses"].items():
        print(h, ":", json.dumps(v if h == "H_INT" else {m: (v[m].get("verdict") or v[m]) for m in MODELS}
                                 if isinstance(v, dict) and set(v) >= set(MODELS) else v, default=str)[:200])


if __name__ == "__main__":
    main()


==> anc/analysis/c2_by_cell.csv <==
model,condition,task_id,c2_ast_similarity
claude-opus-4-8,P0,D-PY-1,0.5414510176104608
claude-opus-4-8,P0,D-PY-2,0.4607139511244431
claude-opus-4-8,P0,D-TS-1,0.32152507444440026
claude-opus-4-8,P0,D-TS-2,0.7478305353689464
claude-opus-4-8,P0,I-PY-1,0.982905982905983
claude-opus-4-8,P0,I-PY-2,0.5857722951117097
claude-opus-4-8,P0,I-TS-1,0.6684306833535294
claude-opus-4-8,P0,I-TS-2,0.631890683025194
claude-opus-4-8,P0,R-PY-1,0.6414144143975818
claude-opus-4-8,P0,R-PY-2,0.9764737829564532
claude-opus-4-8,P0,R-TS-1,0.9646206909924715
claude-opus-4-8,P0,R-TS-2,0.8939416252711139
claude-opus-4-8,P_A,D-PY-1,0.5614290396244768
claude-opus-4-8,P_A,D-PY-2,0.4370996750079912
claude-opus-4-8,P_A,D-TS-1,0.6291670381703428
claude-opus-4-8,P_A,D-TS-2,0.6961031505532635
claude-opus-4-8,P_A,I-PY-1,0.7504508196721311
claude-opus-4-8,P_A,I-PY-2,0.8143762945991488
claude-opus-4-8,P_A,I-TS-1,0.5507162669360233
claude-opus-4-8,P_A,I-TS-2,0.6704832766545261
claude-opus-4-8,P_A,R-PY-1,0.6896008951029021
claude-opus-4-8,P_A,R-PY-2,0.8567275056218909
claude-opus-4-8,P_A,R-TS-1,0.9616666666666667
claude-opus-4-8,P_A,R-TS-2,0.6356797169072964
claude-opus-4-8,P_B,D-PY-1,0.6761871013465626
claude-opus-4-8,P_B,D-PY-2,0.9671061837502302
claude-opus-4-8,P_B,D-TS-1,0.9416216216216217
claude-opus-4-8,P_B,D-TS-2,0.8797565599758267
claude-opus-4-8,P_B,I-PY-1,1.0
claude-opus-4-8,P_B,I-PY-2,0.838171472642647
claude-opus-4-8,P_B,I-TS-1,0.6969135454902139
claude-opus-4-8,P_B,I-TS-2,0.8005643498025495
claude-opus-4-8,P_B,R-PY-1,0.9562569213732004
claude-opus-4-8,P_B,R-PY-2,0.9932584269662922
claude-opus-4-8,P_B,R-TS-1,1.0
claude-opus-4-8,P_B,R-TS-2,0.9837104072398191
claude-opus-4-8,P_C,D-PY-1,0.613663032302947
claude-opus-4-8,P_C,D-PY-2,0.7046234750266258
claude-opus-4-8,P_C,D-TS-1,0.7606577507023085
claude-opus-4-8,P_C,D-TS-2,0.9714655966654119
claude-opus-4-8,P_C,I-PY-1,0.7281676341756448
claude-opus-4-8,P_C,I-PY-2,0.9609905763751918
claude-opus-4-8,P_C,I-TS-1,nan
claude-opus-4-8,P_C,I-TS-2,nan
claude-opus-4-8,P_C,R-PY-1,0.8315701409862074
claude-opus-4-8,P_C,R-PY-2,0.9235511321592422
claude-opus-4-8,P_C,R-TS-1,0.975464849013236
claude-opus-4-8,P_C,R-TS-2,0.8770693425679206
gpt-5.5,P0,D-PY-1,0.5024999594846447
gpt-5.5,P0,D-PY-2,0.4346999953652869
gpt-5.5,P0,D-TS-1,0.4804476632339944
gpt-5.5,P0,D-TS-2,0.5230147523401333
gpt-5.5,P0,I-PY-1,0.9891891891891893
gpt-5.5,P0,I-PY-2,0.595150160957686
gpt-5.5,P0,I-TS-1,0.5020268539348344
gpt-5.5,P0,I-TS-2,0.5114451268326675
gpt-5.5,P0,R-PY-1,0.8104438705393354
gpt-5.5,P0,R-PY-2,0.950769688406336
gpt-5.5,P0,R-TS-1,0.8952412497816085
gpt-5.5,P0,R-TS-2,0.6494748628360603
gpt-5.5,P_A,D-PY-1,0.6997744074308125
gpt-5.5,P_A,D-PY-2,0.5682562123077896
gpt-5.5,P_A,D-TS-1,0.6593921905542309
gpt-5.5,P_A,D-TS-2,0.48548350534919865
gpt-5.5,P_A,I-PY-1,0.9064207044454943
gpt-5.5,P_A,I-PY-2,0.6356887589161435
gpt-5.5,P_A,I-TS-1,0.602962962962963
gpt-5.5,P_A,I-TS-2,0.6334803649266468
gpt-5.5,P_A,R-PY-1,0.6279245787309538
gpt-5.5,P_A,R-PY-2,0.740014224688832
gpt-5.5,P_A,R-TS-1,0.8431246144104534
gpt-5.5,P_A,R-TS-2,0.6990835281945291
gpt-5.5,P_B,D-PY-1,0.5611220668215274
gpt-5.5,P_B,D-PY-2,0.8693947144075022
gpt-5.5,P_B,D-TS-1,0.6130794045851682
gpt-5.5,P_B,D-TS-2,0.592392804610362
gpt-5.5,P_B,I-PY-1,0.9732341110217216
gpt-5.5,P_B,I-PY-2,0.6893806491193386
gpt-5.5,P_B,I-TS-1,0.39161063135468466
gpt-5.5,P_B,I-TS-2,0.7021783655167241
gpt-5.5,P_B,R-PY-1,0.4642889077802373
gpt-5.5,P_B,R-PY-2,0.7612829145483254
gpt-5.5,P_B,R-TS-1,0.8534877456625006
gpt-5.5,P_B,R-TS-2,0.8723266104596694
gpt-5.5,P_C,D-PY-1,0.4887662848158131
gpt-5.5,P_C,D-PY-2,0.455407943872517
gpt-5.5,P_C,D-TS-1,0.7782785355573961
gpt-5.5,P_C,D-TS-2,0.5341679256338384
gpt-5.5,P_C,I-PY-1,0.9837837837837837
gpt-5.5,P_C,I-PY-2,0.5820285580675447
gpt-5.5,P_C,I-TS-1,0.30015655961095034
gpt-5.5,P_C,I-TS-2,0.6381987762891038
gpt-5.5,P_C,R-PY-1,0.6712229662125762
gpt-5.5,P_C,R-PY-2,0.9566658949896667
gpt-5.5,P_C,R-TS-1,0.9494380030493211
gpt-5.5,P_C,R-TS-2,0.9089655630945872


==> anc/analysis/identity_enactment.py <==
#!/usr/bin/env python3
"""
identity_enactment.py — reproduce the Appendix F counts from the raw completion logs.

Deterministic given the two run logs in ../runs/main/. No external dependencies
beyond the Python standard library. Applies the fixed textual operationalization
from Appendix F.1 to the Linnea (P_C) condition and prints the per-task table and
totals (disclaimers, no-code responses, mean Q1) for both models.

Usage:
    python3 identity_enactment.py [--runs-dir ../runs/main] [--scored ../analysis/scored_responses.csv]

Notes:
- "Disclaimer" and "no-code" are textual heuristics, not semantic judgments; they
  are intended as a conservative, reproducible lower-bound characterization.
- Q1 is read from scored_responses.csv (the released per-response scores). The
  script does not re-execute test suites; it reproduces the *classification* counts
  and joins them to the released correctness scores.
- Length-truncation artifacts (empty response_text with stop_reason == "length")
  are EXCLUDED as missing before counting, exactly as in Table 1 and Appendix C.
  They are not behavioral no-code responses. In the released logs this affects one
  GPT-5.5 completion (task I-TS-1), so GPT-5.5/Linnea has n=59 after exclusion.
"""
from __future__ import annotations
import argparse, csv, glob, json, re, statistics
from pathlib import Path
from collections import defaultdict

# --- Appendix F.1 fixed definitions -----------------------------------------

# In-character disclaimer: a first-person assertion of the librarian identity /
# non-programmer status, or one of a small set of fixed deflection phrases.
DISCLAIMER = re.compile(
    r"\b(I'?m|I am)\b.{0,40}\b(research librarian|librarian|"
    r"not a (software )?(developer|engineer|programmer))"
    r"|wrong Linnea"
    r"|not (really )?my (area|field|expertise)"
    r"|outside (what I|my)",
    re.IGNORECASE,
)

def is_disclaimer(text: str) -> bool:
    return bool(DISCLAIMER.search(text or ""))

def is_nocode(text: str) -> bool:
    # No fenced code block at all. Every task explicitly requests a code block,
    # so zero fences = failure to perform the task (refusal/deflection).
    return (text or "").count("```") == 0

def stop_reason(rec) -> str:
    return ((rec.get("response_metadata") or {}).get("stop_reason")) or ""

def is_truncation_artifact(rec) -> bool:
    # Empty response terminated by the token cap: a length artifact, NOT a
    # behavioral no-code response. Excluded as missing (see Table 1 / Appendix C),
    # so it is not counted toward disclaimers, no-code, Q1, or the cell size.
    return (rec.get("response_text") or "").strip() == "" and stop_reason(rec) == "length"

# --- data loading ------------------------------------------------------------

def load_scores(scored_csv: Path) -> dict:
    q1 = {}
    with open(scored_csv, newline="", encoding="utf-8") as fh:
        for r in csv.DictReader(fh):
            key = (r["model"], r["condition"], r["task_id"], int(r["run_number"]))
            q1[key] = float(r["q1_pass_rate"])
    return q1

def load_runs(runs_dir: Path) -> list:
    recs = []
    for path in sorted(glob.glob(str(runs_dir / "*.jsonl"))):
        with open(path, encoding="utf-8") as fh:
            for line in fh:
                line = line.strip()
                if line:
                    recs.append(json.loads(line))
    return recs

# --- analysis ----------------------------------------------------------------

def analyze(recs, q1, condition="P_C"):
    by_model = defaultdict(lambda: defaultdict(lambda: {"disc": 0, "nc": 0, "q1": []}))
    for r in recs:
        if r.get("condition") != condition:
            continue
        if is_truncation_artifact(r):
            continue  # length-truncation artifact: excluded as missing (Table 1 / Appendix C)
        model = r["model"]; task = r["task_id"]; run = int(r["run_number"])
        cell = by_model[model][task]
        text = r.get("response_text") or ""
        if is_disclaimer(text):
            cell["disc"] += 1
        if is_nocode(text):
            cell["nc"] += 1
        key = (model, condition, task, run)
        if key in q1:
            cell["q1"].append(q1[key])
    return by_model

def report(by_model):
    for model in sorted(by_model):
        tasks = by_model[model]
        tot_disc = tot_nc = 0; all_q1 = []
        print(f"\n=== {model} (condition P_C / Linnea) ===")
        print(f"{'task':<10} {'disc':>4} {'nc':>4} {'meanQ1':>7}")
        for task in sorted(tasks):
            c = tasks[task]
            mq = statistics.mean(c["q1"]) if c["q1"] else float("nan")
            print(f"{task:<10} {c['disc']:>4} {c['nc']:>4} {mq:>7.2f}")
            tot_disc += c["disc"]; tot_nc += c["nc"]; all_q1 += c["q1"]
        n = sum(len(tasks[t]["q1"]) for t in tasks)
        mq = statistics.mean(all_q1) if all_q1 else float("nan")
        maj = sum(1 for t in tasks if tasks[t]["disc"] > len(tasks[t]["q1"]) / 2)
        print(f"{'TOTAL':<10} {tot_disc:>4} {tot_nc:>4} {mq:>7.2f}   (n={n})")
        print(f"tasks with disclaimer majority: {maj}/{len(tasks)}")

def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("--runs-dir", default="../runs/main")
    ap.add_argument("--scored", default="../analysis/scored_responses.csv")
    args = ap.parse_args()
    here = Path(__file__).parent
    runs_dir = (here / args.runs_dir).resolve()
    scored = (here / args.scored).resolve()
    recs = load_runs(runs_dir)
    q1 = load_scores(scored)
    by_model = analyze(recs, q1)
    report(by_model)

if __name__ == "__main__":
    main()


==> anc/analysis/mixed_effects.json <==
{
  "methods": {
    "alpha_bonferroni": 0.008333333333333333,
    "equivalence_bounds": [
      -0.3,
      0.3
    ],
    "lmm_per_model": "outcome ~ C(condition, Treatment('P0')) + (1|task), REML",
    "lmm_pooled_interaction": "outcome ~ C(condition)*C(model) + (1|task), ML; joint Wald chi2 on interaction terms",
    "cohens_d_denominator": "raw pooled SD of the two contrasted conditions (per-response for Q1/E1, per-cell for C2/C1)",
    "e2_bootstrap": "task-level resample, 10000 iters, seed 8675309; d=mean/sd of log-ratio, CI_d=percentile/sd",
    "q2_status": "not computed: requires blind human raters (weighted kappa/ICC); H2 out of scope for this automated run",
    "c1_status": "exploratory (amendment A1); reported, not in the primary H3 verdict (H3 rests on C2)",
    "singular_fit_note": "several per-model LMMs report a singular task random-effect (variance ~0) for saturated/low-variance outcomes (esp. Q1); statsmodels then reduces toward OLS. Fixed-effect contrast estimates/SEs are still reported; treat SE-derived p/CI on those fits with corresponding caution.",
    "e2_bootstrap_d_note": "per the locked codebook, E2 'Cohen's d' = mean/SD of the bootstrap log-ratio distribution (effect / bootstrap-SD, i.e. a signal-to-noise ratio), NOT effect/population-SD. The +/-0.3 equivalence band on this quantity is therefore very stringent; |d| is large whenever a stable non-zero difference exists. Verdicts apply the locked rule as written.",
    "units": {
      "Q1": "per-response pass rate",
      "E1": "per-response output tokens",
      "C2": "per-cell AST similarity",
      "C1": "per-cell within-cell SD of Q1"
    }
  },
  "outcomes": {
    "Q1": {
      "claude-opus-4-8": {
        "contrasts": {
          "P_A_vs_P0": {
            "contrast": "P_A_vs_P0",
            "estimate": -0.05359848484848492,
            "se": 0.03667706345247764,
            "p_value": 0.1439159883553027,
            "ci_estimate": [
              -0.12548552921534112,
              0.01828855951837126
            ],
            "cohens_d": -0.28065933366241785,
            "ci_d": [
              -0.6570835931913296,
              0.09576492586649375
            ],
            "pooled_sd": 0.19097346291342,
            "direction": "negative",
            "n_a": 60,
            "n_b": 60,
            "significant_bonf": false,
            "ci_d_within_equiv": false,
            "ci_d_excludes_equiv": false
          },
          "P_B_vs_P0": {
            "contrast": "P_B_vs_P0",
            "estimate": -0.025113636363636442,
            "se": 0.03667706345247764,
            "p_value": 0.49351860439881,
            "ci_estimate": [
              -0.09700068073049262,
              0.04677340800321974
            ],
            "cohens_d": -0.16723988684273164,
            "ci_d": [
              -0.6459591368665709,
              0.31147936318110764
            ],
            "pooled_sd": 0.15016535132705933,
            "direction": "negative",
            "n_a": 60,
            "n_b": 60,
            "significant_bonf": false,
            "ci_d_within_equiv": false,
            "ci_d_excludes_equiv": false
          },
          "P_C_vs_P0": {
            "contrast": "P_C_vs_P0",
            "estimate": -0.25075757575757585,
            "se": 0.03667706345247764,
            "p_value": 8.092271438629138e-12,
            "ci_estimate": [
              -0.322644620124432,
              -0.17887053139071968
            ],
            "cohens_d": -0.8090095481910946,
            "ci_d": [
              -1.0409359620125778,
              -0.5770831343696113
            ],
            "pooled_sd": 0.3099562623435748,
            "direction": "negative",
            "n_a": 60,
            "n_b": 60,
            "significant_bonf": true,
            "ci_d_within_equiv": false,
            "ci_d_excludes_equiv": true
          },
          "P_A_vs_P_B": {
            "contrast": "P_A_vs_P_B",
            "estimate": -0.02848484848484848,
            "se": 0.03667706345247764,
            "p_value": 0.4373716146830694,
            "ci_estimate": [
              -0.10037189285170467,
              0.0434021958820077
            ],
            "cohens_d": -0.1641075305316845,
            "ci_d": [
              -0.5782647388644415,
              0.25004967780107246
            ],
            "pooled_sd": 0.17357429237135993,
            "direction": "negative",
            "n_a": 60,
            "n_b": 60,
            "significant_bonf": false,
            "ci_d_within_equiv": false,
            "ci_d_excludes_equiv": false
          },
          "P_A_vs_P_C": {
            "contrast": "P_A_vs_P_C",
            "estimate": 0.19715909090909092,
            "se": 0.03667706345247764,
            "p_value": 7.635269815612617e-08,
            "ci_estimate": [
              0.12527204654223473,
              0.2690461352759471
            ],
            "cohens_d": 0.612391928485098,
            "ci_d": [
              0.38910501064669273,
              0.8356788463235034
            ],
            "pooled_sd": 0.321949199096749,
            "direction": "positive",
            "n_a": 60,
            "n_b": 60,
            "significant_bonf": true,
            "ci_d_within_equiv": false,
            "ci_d_excludes_equiv": true
          },
          "P_B_vs_P_C": {
            "contrast": "P_B_vs_P_C",
            "estimate": 0.2256439393939394,
            "se": 0.03667706345247765,
            "p_value": 7.642449908214237e-10,
            "ci_estimate": [
              0.1537568950270832,
              0.29753098376079556
            ],
            "cohens_d": 0.7532769941382046,
            "ci_d": [
              0.5132933418247863,
              0.9932606464516228
            ],
            "pooled_sd": 0.2995497554682259,
            "direction": "positive",
            "n_a": 60,
            "n_b": 60,
            "significant_bonf": true,
            "ci_d_within_equiv": false,
            "ci_d_excludes_equiv": true
          }
        },
        "loglike": 21.57718985504249,
        "converged": true
      },
      "gpt-5.5": {
        "contrasts": {
          "P_A_vs_P0": {
            "contrast": "P_A_vs_P0",
            "estimate": -0.07424242424242423,
            "se": 0.02698407848152507,
            "p_value": 0.005935167168032166,
            "ci_estimate": [
              -0.12713121806621336,
              -0.021353630418635097
            ],
            "cohens_d": -0.40808574887715776,
            "ci_d": [
              -0.6987977407743371,
              -0.1173737569799784
            ],
            "pooled_sd": 0.18192849038884898,
            "direction": "negative",
            "n_a": 60,
            "n_b": 60,
            "significant_bonf": true,
            "ci_d_within_equiv": false,
            "ci_d_excludes_equiv": false
          },
          "P_B_vs_P0": {
            "contrast": "P_B_vs_P0",
            "estimate": -0.02424242424242424,
            "se": 0.02698407848152507,
            "p_value": 0.36897375583025926,
            "ci_estimate": [
              -0.07713121806621337,
              0.0286463695813649
            ],
            "cohens_d": -0.2246242115904672,
            "ci_d": [
              -0.7146784856943427,
              0.26543006251340834
            ],
            "pooled_sd": 0.10792435984871838,
            "direction": "negative",
            "n_a": 60,
            "n_b": 60,
            "significant_bonf": false,
            "ci_d_within_equiv": false,
            "ci_d_excludes_equiv": false
          },
          "P_C_vs_P0": {
            "contrast": "P_C_vs_P0",
            "estimate": -0.038560606060606045,
            "se": 0.02698407848152507,
            "p_value": 0.15300042120481822,
            "ci_estimate": [
              -0.09144939988439518,
              0.014328187763183092
            ],
            "cohens_d": -0.3232118055008914,
            "ci_d": [
              -0.766521293834245,
              0.12009768283246224
            ],
            "pooled_sd": 0.11930444805642997,
            "direction": "negative",
            "n_a": 60,
            "n_b": 60,
            "significant_bonf": false,
            "ci_d_within_equiv": false,
            "ci_d_excludes_equiv": false
          },
          "P_A_vs_P_B": {
            "contrast": "P_A_vs_P_B",
            "estimate": -0.049999999999999996,
            "se": 0.026984078481525068,
            "p_value": 0.06389031294646609,
            "ci_estimate": [
              -0.10288879382378913,
              0.0028887938237891347
            ],
            "cohens_d": -0.2437995398128974,
            "ci_d": [
              -0.5016848117228774,
              0.014085732097082625
            ],
            "pooled_sd": 0.20508652329029095,
            "direction": "negative",
            "n_a": 60,
            "n_b": 60,
            "significant_bonf": false,
            "ci_d_within_equiv": false,
            "ci_d_excludes_equiv": false
          },
          "P_A_vs_P_C": {
            "contrast": "P_A_vs_P_C",
            "estimate": -0.03568181818181819,
            "se": 0.02698407848152507,
            "p_value": 0.18605875978012665,
            "ci_estimate": [
              -0.08857061200560733,
              0.017206975641970948
            ],
            "cohens_d": -0.16887055035393042,
            "ci_d": [
              -0.4191761730962669,
              0.0814350723884061
            ],
            "pooled_sd": 0.2112968667836624,
            "direction": "negative",
            "n_a": 60,
            "n_b": 60,
            "significant_bonf": false,
            "ci_d_within_equiv": false,
            "ci_d_excludes_equiv": false
          },
          "P_B_vs_P_C": {
            "contrast": "P_B_vs_P_C",
            "estimate": 0.014318181818181806,
            "se": 0.026984078481525068,
            "p_value": 0.5956849564803837,
            "ci_estimate": [
              -0.038570612005607324,
              0.06720697564197094
            ],
            "cohens_d": 0.09401145675433123,
            "ci_d": [
              -0.25324999141641713,
              0.4412729049250796
            ],
            "pooled_sd": 0.1523025204853253,
            "direction": "positive",
            "n_a": 60,
            "n_b": 60,
            "significant_bonf": false,
            "ci_d_within_equiv": false,
            "ci_d_excludes_equiv": false
          }
        },
        "loglike": 97.30241951107905,
        "converged": true
      }
    },
    "E1": {
      "claude-opus-4-8": {
        "contrasts": {
          "P_A_vs_P0": {
            "contrast": "P_A_vs_P0",
            "estimate": 137.36666666666676,
            "se": 45.15831198972875,
            "p_value": 0.0023509694348370245,
            "ci_estimate": [
              48.8563751667984,
              225.87695816653513
            ],
            "cohens_d": 0.3291340794647355,
            "ci_d": [
              0.11706113613085131,
              0.5412070227986197
            ],
            "pooled_sd": 417.35777373787477,
            "direction": "positive",
            "n_a": 60,
            "n_b": 60,
            "significant_bonf": true,
            "ci_d_within_equiv": false,
            "ci_d_excludes_equiv": false
          },
          "P_B_vs_P0": {
            "contrast": "P_B_vs_P0",
            "estimate": -419.3333333333331,
            "se": 45.158311989728745,
            "p_value": 1.604208121281296e-20,
            "ci_estimate": [
              -507.84362483320143,
              -330.82304183346474
            ],
            "cohens_d": -1.150992523465977,
            "ci_d": [
              -1.3939369203645686,
              -0.9080481265673854
            ],
            "pooled_sd": 364.3232469230965,
            "direction": "negative",
            "n_a": 60,
            "n_b": 60,
            "significant_bonf": true,
            "ci_d_within_equiv": false,
            "ci_d_excludes_equiv": true
          },
          "P_C_vs_P0": {
            "contrast": "P_C_vs_P0",
            "estimate": -338.71666666666647,
            "se": 45.158311989728745,
            "p_value": 6.350242259182218e-14,
            "ci_estimate": [
              -427.2269581665348,
              -250.20637516679813
            ],
            "cohens_d": -0.8971234043055356,
            "ci_d": [
              -1.1315513549814316,
              -0.6626954536296396
            ],
            "pooled_sd": 377.5586112691681,
            "direction": "negative",
            "n_a": 60,
            "n_b": 60,
            "significant_bonf": true,
            "ci_d_within_equiv": false,
            "ci_d_excludes_equiv": true
          },
          "P_A_vs_P_B": {
            "contrast": "P_A_vs_P_B",
            "estimate": 556.6999999999998,
            "se": 45.158311989728766,
            "p_value": 6.42215302722767e-35,
            "ci_estimate": [
              468.1897085001315,
              645.2102914998682
            ],
            "cohens_d": 1.7617661518213366,
            "ci_d": [
              1.481661183881139,
              2.041871119761534
            ],
            "pooled_sd": 315.9897239622161,
            "direction": "positive",
            "n_a": 60,
            "n_b": 60,
            "significant_bonf": true,
            "ci_d_within_equiv": false,
            "ci_d_excludes_equiv": true
          },
          "P_A_vs_P_C": {
            "contrast": "P_A_vs_P_C",
            "estimate": 476.08333333333326,
            "se": 45.158311989728766,
            "p_value": 5.499290265102832e-26,
            "ci_estimate": [
              387.5730418334649,
              564.5936248332016
            ],
            "cohens_d": 1.4376125760242056,
            "ci_d": [
              1.1703410727836403,
              1.7048840792647708
            ],
            "pooled_sd": 331.16247122014414,
            "direction": "positive",
            "n_a": 60,
            "n_b": 60,
            "significant_bonf": true,
            "ci_d_within_equiv": false,
            "ci_d_excludes_equiv": true
          },
          "P_B_vs_P_C": {
            "contrast": "P_B_vs_P_C",
            "estimate": -80.61666666666662,
            "se": 45.15831198972876,
            "p_value": 0.07422870926384893,
            "ci_estimate": [
              -169.12695816653496,
              7.893624833201741
            ],
            "cohens_d": -0.3086688869245675,
            "ci_d": [
              -0.6475612560620501,
              0.030223482212915126
            ],
            "pooled_sd": 261.1752271824135,
            "direction": "negative",
            "n_a": 60,
            "n_b": 60,
            "significant_bonf": false,
            "ci_d_within_equiv": false,
            "ci_d_excludes_equiv": false
          }
        },
        "loglike": -1660.6133560566257,
        "converged": true
      },
      "gpt-5.5": {
        "contrasts": {
          "P_A_vs_P0": {
            "contrast": "P_A_vs_P0",
            "estimate": -52.18333333333338,
            "se": 84.58435792922467,
            "p_value": 0.5372753971475714,
            "ci_estimate": [
              -217.96867487461373,
              113.60200820794695
            ],
            "cohens_d": -0.052777042596875955,
            "ci_d": [
              -0.2204485858570824,
              0.11489450066333048
            ],
            "pooled_sd": 988.7506151476226,
            "direction": "negative",
            "n_a": 60,
            "n_b": 60,
            "significant_bonf": false,
            "ci_d_within_equiv": true,
            "ci_d_excludes_equiv": false
          },
          "P_B_vs_P0": {
            "contrast": "P_B_vs_P0",
            "estimate": -226.00000000000009,
            "se": 84.58435792922467,
            "p_value": 0.007542563486328177,
            "ci_estimate": [
              -391.78534154128045,
              -60.214658458719754
            ],
            "cohens_d": -0.24759123572231384,
            "ci_d": [
              -0.42921511880572727,
              -0.06596735263890043
            ],
            "pooled_sd": 912.7948303205311,
            "direction": "negative",
            "n_a": 60,
            "n_b": 60,
            "significant_bonf": true,
            "ci_d_within_equiv": false,
            "ci_d_excludes_equiv": false
          },
          "P_C_vs_P0": {
            "contrast": "P_C_vs_P0",
            "estimate": -147.08333333333343,
            "se": 84.58435792922465,
            "p_value": 0.08205320008072287,
            "ci_estimate": [
              -312.8686748746137,
              18.702008207946875
            ],
            "cohens_d": -0.15662482762583418,
            "ci_d": [
              -0.3331648879666368,
              0.019915232714968475
            ],
            "pooled_sd": 939.0805759397564,
            "direction": "negative",
            "n_a": 60,
            "n_b": 60,
            "significant_bonf": false,
            "ci_d_within_equiv": false,
            "ci_d_excludes_equiv": false
          },
          "P_A_vs_P_B": {
            "contrast": "P_A_vs_P_B",
            "estimate": 173.81666666666672,
            "se": 84.58435792922467,
            "p_value": 0.039883788276027565,
            "ci_estimate": [
              8.031325125386388,
              339.60200820794705
            ],
            "cohens_d": 0.1888451301752349,
            "ci_d": [
              0.008725726179594747,
              0.36896453417087505
            ],
            "pooled_sd": 920.4191101214903,
            "direction": "positive",
            "n_a": 60,
            "n_b": 60,
            "significant_bonf": false,
            "ci_d_within_equiv": false,
            "ci_d_excludes_equiv": false
          },
          "P_A_vs_P_C": {
            "contrast": "P_A_vs_P_C",
            "estimate": 94.90000000000005,
            "se": 84.58435792922465,
            "p_value": 0.2618807859369361,
            "ci_estimate": [
              -70.88534154128025,
              260.68534154128037
            ],
            "cohens_d": 0.10026485770089,
            "ci_d": [
              -0.07489260993377711,
              0.2754223253355571
            ],
            "pooled_sd": 946.4931400302348,
            "direction": "positive",
            "n_a": 60,
            "n_b": 60,
            "significant_bonf": false,
            "ci_d_within_equiv": true,
            "ci_d_excludes_equiv": false
          },
          "P_B_vs_P_C": {
            "contrast": "P_B_vs_P_C",
            "estimate": -78.91666666666666,
            "se": 84.58435792922465,
            "p_value": 0.3508232602193093,
            "ci_estimate": [
              -244.70200820794696,
              86.86867487461365
            ],
            "cohens_d": -0.09103922381152302,
            "ci_d": [
              -0.28229120454959783,
              0.1002127569265518
            ],
            "pooled_sd": 866.8424813248245,
            "direction": "negative",
            "n_a": 60,
            "n_b": 60,
            "significant_bonf": false,
            "ci_d_within_equiv": true,
            "ci_d_excludes_equiv": false
          }
        },
        "loglike": -1814.748171312868,
        "converged": true
      }
    },
    "C2": {
      "claude-opus-4-8": {
        "contrasts": {
          "P_A_vs_P0": {
            "contrast": "P_A_vs_P0",
            "estimate": -0.013622532587135519,
            "se": 0.04684025974645396,
            "p_value": 0.7711816690064162,
            "ci_estimate": [
              -0.10542944169018528,
              0.07818437651591426
            ],
            "cohens_d": -0.07418894715096883,
            "ci_d": [
              -0.5741736514615315,
              0.425795757159594
            ],
            "pooled_sd": 0.1836194353778159,
            "direction": "negative",
            "n_a": 12,
            "n_b": 12,
            "significant_bonf": false,
            "ci_d_within_equiv": false,
            "ci_d_excludes_equiv": false
          },
          "P_B_vs_P0": {
            "contrast": "P_B_vs_P0",
            "estimate": 0.19304798780388974,
            "se": 0.04684025974645396,
            "p_value": 3.765580350204423e-05,
            "ci_estimate": [
              0.10124107870083997,
              0.2848548969069395
            ],
            "cohens_d": 1.1109309597598034,
            "ci_d": [
              0.5826108316782762,
              1.6392510878413302
            ],
            "pooled_sd": 0.1737713636548837,
            "direction": "positive",
            "n_a": 12,
            "n_b": 12,
            "significant_bonf": true,
            "ci_d_within_equiv": false,
            "ci_d_excludes_equiv": true
          },
          "P_C_vs_P0": {
            "contrast": "P_C_vs_P0",
            "estimate": 0.12009509726365998,
            "se": 0.04971753139657878,
            "p_value": 0.015711539572372694,
            "ci_estimate": [
              0.022648735726365582,
              0.21754145880095438
            ],
            "cohens_d": 0.6606482758469618,
            "ci_d": [
              0.12459166567713477,
              1.1967048860167888
            ],
            "pooled_sd": 0.1817837140491983,
            "direction": "positive",
            "n_a": 10,
            "n_b": 12,
            "significant_bonf": false,
            "ci_d_within_equiv": false,
            "ci_d_excludes_equiv": false
          },
          "P_A_vs_P_B": {
            "contrast": "P_A_vs_P_B",
            "estimate": -0.20667052039102526,
            "se": 0.04684025974645396,
            "p_value": 1.0230608332986214e-05,
            "ci_estimate": [
              -0.298477429494075,
              -0.1148636112879755
            ],
            "cohens_d": -1.5770610118653356,
            "ci_d": [
              -2.2776209983227553,
              -0.8765010254079157
            ],
            "pooled_sd": 0.13104789151218504,
            "direction": "negative",
            "n_a": 12,
            "n_b": 12,
            "significant_bonf": true,
            "ci_d_within_equiv": false,
            "ci_d_excludes_equiv": true
          },
          "P_A_vs_P_C": {
            "contrast": "P_A_vs_P_C",
            "estimate": -0.1337176298507955,
            "se": 0.04971753139657878,
            "p_value": 0.007154910349504459,
            "ci_estimate": [
              -0.2311639913880899,
              -0.036271268313501095
            ],
            "cohens_d": -0.9773153650141712,
            "ci_d": [
              -1.6895312972094216,
              -0.2650994328189207
            ],
            "pooled_sd": 0.1368213727498867,
            "direction": "negative",
            "n_a": 12,
            "n_b": 10,
            "significant_bonf": true,
            "ci_d_within_equiv": false,
            "ci_d_excludes_equiv": false
          },
          "P_B_vs_P_C": {
            "contrast": "P_B_vs_P_C",
            "estimate": 0.07295289054022976,
            "se": 0.04971753139657878,
            "p_value": 0.14228157492900456,
            "ci_estimate": [
              -0.024493470997064642,
              0.17039925207752415
            ],
            "cohens_d": 0.5986885701418591,
            "ci_d": [
              -0.20100589600294602,
              1.3983830362866643
            ],
            "pooled_sd": 0.12185449026184614,
            "direction": "positive",
            "n_a": 12,
            "n_b": 10,
            "significant_bonf": false,
            "ci_d_within_equiv": false,
            "ci_d_excludes_equiv": false
          }
        },
        "loglike": 18.43150139504914,
        "converged": true
      },
      "gpt-5.5": {
        "contrasts": {
          "P_A_vs_P0": {
            "contrast": "P_A_vs_P0",
            "estimate": 0.021433556668022664,
            "se": 0.04652359061907327,
            "p_value": 0.6450117193533975,
            "ci_estimate": [
              -0.06975268094536094,
              0.11261979428140628
            ],
            "cohens_d": 0.1304635712996231,
            "ci_d": [
              -0.4245764715956724,
              0.6855036141949187
            ],
            "pooled_sd": 0.16428767398064154,
            "direction": "positive",
            "n_a": 12,
            "n_b": 12,
            "significant_bonf": false,
            "ci_d_within_equiv": false,
            "ci_d_excludes_equiv": false
          },
          "P_B_vs_P0": {
            "contrast": "P_B_vs_P0",
            "estimate": 0.04161462941549881,
            "se": 0.04652359061907327,
            "p_value": 0.3710627339630924,
            "ci_estimate": [
              -0.0495716081978848,
              0.1328008670288824
            ],
            "cohens_d": 0.2185542707924184,
            "ci_d": [
              -0.26034322145522154,
              0.6974517630400583
            ],
            "pooled_sd": 0.19040867636498462,
            "direction": "positive",
            "n_a": 12,
            "n_b": 12,
            "significant_bonf": false,
            "ci_d_within_equiv": false,
            "ci_d_excludes_equiv": false
          },
          "P_C_vs_P0": {
            "contrast": "P_C_vs_P0",
            "estimate": 0.03355645183961025,
            "se": 0.04652359061907327,
            "p_value": 0.4707383649790995,
            "ci_estimate": [
              -0.05762978577377336,
              0.12474268945299385
            ],
            "cohens_d": 0.15621260318959068,
            "ci_d": [
              -0.2682792239182144,
              0.5807044302973957
            ],
            "pooled_sd": 0.21481270495751079,
            "direction": "positive",
            "n_a": 12,
            "n_b": 12,
            "significant_bonf": false,
            "ci_d_within_equiv": false,
            "ci_d_excludes_equiv": false
          },
          "P_A_vs_P_B": {
            "contrast": "P_A_vs_P_B",
            "estimate": -0.020181072747476145,
            "se": 0.04652359061907326,
            "p_value": 0.6644471197596422,
            "ci_estimate": [
              -0.11136731036085974,
              0.07100516486590745
            ],
            "cohens_d": -0.13457144208189514,
            "ci_d": [
              -0.7426195695130796,
              0.47347668534928933
            ],
            "pooled_sd": 0.14996549368323406,
            "direction": "negative",
            "n_a": 12,
            "n_b": 12,
            "significant_bonf": false,
            "ci_d_within_equiv": false,
            "ci_d_excludes_equiv": false
          },
          "P_A_vs_P_C": {
            "contrast": "P_A_vs_P_C",
            "estimate": -0.012122895171587586,
            "se": 0.04652359061907326,
            "p_value": 0.7944200960708487,
            "ci_estimate": [
              -0.10330913278497118,
              0.07906334244179601
            ],
            "cohens_d": -0.06737158373966938,
            "ci_d": [
              -0.5741285222698028,
              0.4393853547904641
            ],
            "pooled_sd": 0.17994077767908323,
            "direction": "negative",
            "n_a": 12,
            "n_b": 12,
            "significant_bonf": false,
            "ci_d_within_equiv": false,
            "ci_d_excludes_equiv": false
          },
          "P_B_vs_P_C": {
            "contrast": "P_B_vs_P_C",
            "estimate": 0.008058177575888559,
            "se": 0.04652359061907326,
            "p_value": 0.86248929576014,
            "ci_estimate": [
              -0.08312806003749504,
              0.09924441518927216
            ],
            "cohens_d": 0.039487727310550814,
            "ci_d": [
              -0.4073549057094019,
              0.48633036033050353
            ],
            "pooled_sd": 0.2040678996923552,
            "direction": "positive",
            "n_a": 12,
            "n_b": 12,
            "significant_bonf": false,
            "ci_d_within_equiv": false,
            "ci_d_excludes_equiv": false
          }
        },
        "loglike": 17.028169820398865,
        "converged": true
      }
    },
    "C1": {
      "claude-opus-4-8": {
        "contrasts": {
          "P_A_vs_P0": {
            "contrast": "P_A_vs_P0",
            "estimate": 0.010788022415065327,
            "se": 0.05444050585272064,
            "p_value": 0.8429185633237369,
            "ci_estimate": [
              -0.09591536905626713,
              0.11749141388639778
            ],
            "cohens_d": 0.08006492158037862,
            "ci_d": [
              -0.7118502545117856,
              0.8719800976725428
            ],
            "pooled_sd": 0.1347409352575839,
            "direction": "positive",
            "n_a": 12,
            "n_b": 12,
            "significant_bonf": false,
            "ci_d_within_equiv": false,
            "ci_d_excludes_equiv": false
          },
          "P_B_vs_P0": {
            "contrast": "P_B_vs_P0",
            "estimate": -0.05187625621855301,
            "se": 0.054440505852720644,
            "p_value": 0.34064168770054637,
            "ci_estimate": [
              -0.15857964768988547,
              0.054827135252779456
            ],
            "cohens_d": -0.5117451270285651,
            "ci_d": [
              -1.5643449983999083,
              0.5408547443427781
            ],
            "pooled_sd": 0.10137127542331699,
            "direction": "negative",
            "n_a": 12,
            "n_b": 12,
            "significant_bonf": false,
            "ci_d_within_equiv": false,
            "ci_d_excludes_equiv": false
          },
          "P_C_vs_P0": {
            "contrast": "P_C_vs_P0",
            "estimate": 0.011648314913934617,
            "se": 0.054440505852720644,
            "p_value": 0.8305750374965742,
            "ci_estimate": [
              -0.09505507655739785,
              0.11835170638526708
            ],
            "cohens_d": 0.0701949137976559,
            "ci_d": [
              -0.5728195841438063,
              0.713209411739118
            ],
            "pooled_sd": 0.1659424349107699,
            "direction": "positive",
            "n_a": 12,
            "n_b": 12,
            "significant_bonf": false,
            "ci_d_within_equiv": false,
            "ci_d_excludes_equiv": false
          },
          "P_A_vs_P_B": {
            "contrast": "P_A_vs_P_B",
            "estimate": 0.06266427863361834,
            "se": 0.05444050585272065,
            "p_value": 0.24970762827100246,
            "ci_estimate": [
              -0.044039112837714126,
              0.1693676701049508
            ],
            "cohens_d": 0.6696176732495853,
            "ci_d": [
              -0.47059295843462434,
              1.8098283049337949
            ],
            "pooled_sd": 0.09358217552639415,
            "direction": "positive",
            "n_a": 12,
            "n_b": 12,
            "significant_bonf": false,
            "ci_d_within_equiv": false,
            "ci_d_excludes_equiv": false
          },
          "P_A_vs_P_C": {
            "contrast": "P_A_vs_P_C",
            "estimate": -0.00086029249886929,
            "se": 0.05444050585272065,
            "p_value": 0.9873920066549937,
            "ci_estimate": [
              -0.10756368397020176,
              0.10584309897246318
            ],
            "cohens_d": -0.005333422782108765,
            "ci_d": [
              -0.6668459894375819,
              0.6561791438733643
            ],
            "pooled_sd": 0.16130213823572817,
            "direction": "negative",
            "n_a": 12,
            "n_b": 12,
            "significant_bonf": false,
            "ci_d_within_equiv": false,
            "ci_d_excludes_equiv": false
          },
          "P_B_vs_P_C": {
            "contrast": "P_B_vs_P_C",
            "estimate": -0.06352457113248763,
            "se": 0.054440505852720644,
            "p_value": 0.24326600314416236,
            "ci_estimate": [
              -0.17022796260382012,
              0.043178820338844834
            ],
            "cohens_d": -0.47166139915997646,
            "ci_d": [
              -1.2639197335219503,
              0.3205969352019972
            ],
            "pooled_sd": 0.13468257365479594,
            "direction": "negative",
            "n_a": 12,
            "n_b": 12,
            "significant_bonf": false,
            "ci_d_within_equiv": false,
            "ci_d_excludes_equiv": false
          }
        },
        "loglike": 20.655744242746245,
        "converged": true
      },
      "gpt-5.5": {
        "contrasts": {
          "P_A_vs_P0": {
            "contrast": "P_A_vs_P0",
            "estimate": 0.054207708545449484,
            "se": 0.028800379392218085,
            "p_value": 0.059810588361181374,
            "ci_estimate": [
              -0.0022410350632979595,
              0.11065645215419692
            ],
            "cohens_d": 0.555067219305205,
            "ci_d": [
              -0.022947383948305353,
              1.1330818225587151
            ],
            "pooled_sd": 0.09765971878739835,
            "direction": "positive",
            "n_a": 12,
            "n_b": 12,
            "significant_bonf": false,
            "ci_d_within_equiv": false,
            "ci_d_excludes_equiv": false
          },
          "P_B_vs_P0": {
            "contrast": "P_B_vs_P0",
            "estimate": 0.05096232162016517,
            "se": 0.028800379392218082,
            "p_value": 0.07681017965859041,
            "ci_estimate": [
              -0.00548642198858227,
              0.10741106522891261
            ],
            "cohens_d": 0.5222852922272327,
            "ci_d": [
              -0.056227373881153245,
              1.1007979583356187
            ],
            "pooled_sd": 0.09757563993969945,
            "direction": "positive",
            "n_a": 12,
            "n_b": 12,
            "significant_bonf": false,
            "ci_d_within_equiv": false,
            "ci_d_excludes_equiv": false
          },
          "P_C_vs_P0": {
            "contrast": "P_C_vs_P0",
            "estimate": 0.06047492257922308,
            "se": 0.028800379392218085,
            "p_value": 0.03574678681513039,
            "ci_estimate": [
              0.004026178970475636,
              0.11692366618797052
            ],
            "cohens_d": 0.6040654822260998,
            "ci_d": [
              0.04021626878716364,
              1.167914695665036
            ],
            "pooled_sd": 0.10011319030572832,
            "direction": "positive",
            "n_a": 12,
            "n_b": 12,
            "significant_bonf": false,
            "ci_d_within_equiv": false,
            "ci_d_excludes_equiv": false
          },
          "P_A_vs_P_B": {
            "contrast": "P_A_vs_P_B",
            "estimate": 0.0032453869252843173,
            "se": 0.02880037939221808,
            "p_value": 0.9102798485301421,
            "ci_estimate": [
              -0.05320335668346311,
              0.05969413053403175
            ],
            "cohens_d": 0.023876637577549133,
            "ci_d": [
              -0.3914224388911152,
              0.43917571404621353
            ],
            "pooled_sd": 0.13592311374428656,
            "direction": "positive",
            "n_a": 12,
            "n_b": 12,
            "significant_bonf": false,
            "ci_d_within_equiv": false,
            "ci_d_excludes_equiv": false
          },
          "P_A_vs_P_C": {
            "contrast": "P_A_vs_P_C",
            "estimate": -0.006267214033773595,
            "se": 0.028800379392218082,
            "p_value": 0.8277339805636758,
            "ci_estimate": [
              -0.06271595764252103,
              0.05018152957497384
            ],
            "cohens_d": -0.04549500776056458,
            "ci_d": [
              -0.4552681565176634,
              0.36427814099653427
            ],
            "pooled_sd": 0.13775608231033348,
            "direction": "negative",
            "n_a": 12,
            "n_b": 12,
            "significant_bonf": false,
            "ci_d_within_equiv": false,
            "ci_d_excludes_equiv": false
          },
          "P_B_vs_P_C": {
            "contrast": "P_B_vs_P_C",
            "estimate": -0.009512600959057912,
            "se": 0.02880037939221808,
            "p_value": 0.7411776044792442,
            "ci_estimate": [
              -0.06596134456780534,
              0.04693614264968952
            ],
            "cohens_d": -0.06908383094243899,
            "ci_d": [
              -0.4790343247310484,
              0.34086666284617045
            ],
            "pooled_sd": 0.13769648887861852,
            "direction": "negative",
            "n_a": 12,
            "n_b": 12,
            "significant_bonf": false,
            "ci_d_within_equiv": false,
            "ci_d_excludes_equiv": false
          }
        },
        "loglike": 37.52290141374059,
        "converged": true
      }
    }
  },
  "e2": {
    "primary": {
      "claude-opus-4-8|P0": {
        "output_tokens": 76302,
        "passed_tests": 519,
        "e2": 147.01734104046244,
        "undefined": false
      },
      "claude-opus-4-8|P_A": {
        "output_tokens": 84544,
        "passed_tests": 487,
        "e2": 173.60164271047228,
        "undefined": false
      },
      "claude-opus-4-8|P_B": {
        "output_tokens": 51142,
        "passed_tests": 500,
        "e2": 102.284,
        "undefined": false
      },
      "claude-opus-4-8|P_C": {
        "output_tokens": 55979,
        "passed_tests": 364,
        "e2": 153.78846153846155,
        "undefined": false
      },
      "gpt-5.5|P0": {
        "output_tokens": 72484,
        "passed_tests": 546,
        "e2": 132.75457875457874,
        "undefined": false
      },
      "gpt-5.5|P_A": {
        "output_tokens": 69353,
        "passed_tests": 497,
        "e2": 139.54325955734407,
        "undefined": false
      },
      "gpt-5.5|P_B": {
        "output_tokens": 58924,
        "passed_tests": 530,
        "e2": 111.17735849056604,
        "undefined": false
      },
      "gpt-5.5|P_C": {
        "output_tokens": 63659,
        "passed_tests": 521,
        "e2": 122.18618042226487,
        "undefined": false
      }
    },
    "bootstrap": {
      "claude-opus-4-8": {
        "P_A_vs_P0": {
          "contrast": "P_A_vs_P0",
          "cohens_d": 1.9983639298758153,
          "ci_d": [
            -0.04487602871574529,
            3.873712980350984
          ],
          "logratio_mean": 0.1684817569119888,
          "logratio_ci": [
            -0.0037834911090151024,
            0.3265921481793699
          ],
          "ci_d_within_equiv": false,
          "ci_d_excludes_equiv": false
        },
        "P_B_vs_P0": {
          "contrast": "P_B_vs_P0",
          "cohens_d": -4.485589408661448,
          "ci_d": [
            -6.518793447680176,
            -2.629531934647621
          ],
          "logratio_mean": -0.36137505133477177,
          "logratio_ci": [
            -0.525177206867709,
            -0.2118444537154529
          ],
          "ci_d_within_equiv": false,
          "ci_d_excludes_equiv": true
        },
        "P_C_vs_P0": {
          "contrast": "P_C_vs_P0",
          "cohens_d": 0.6305466240660644,
          "ci_d": [
            -1.1469318790849266,
            2.738772867788985
          ],
          "logratio_mean": 0.05673099813192422,
          "logratio_ci": [
            -0.10319076782971415,
            0.24641051512476686
          ],
          "ci_d_within_equiv": false,
          "ci_d_excludes_equiv": false
        },
        "P_A_vs_P_B": {
          "contrast": "P_A_vs_P_B",
          "cohens_d": 9.287468016254971,
          "ci_d": [
            7.4614958393982205,
            11.33441067998152
          ],
          "logratio_mean": 0.5298568082467605,
          "logratio_ci": [
            0.4256837669094038,
            0.6466363766466756
          ],
          "ci_d_within_equiv": false,
          "ci_d_excludes_equiv": true
        },
        "P_A_vs_P_C": {
          "contrast": "P_A_vs_P_C",
          "cohens_d": 1.5610830633325887,
          "ci_d": [
            -0.8939894676962667,
            3.0026321766457316
          ],
          "logratio_mean": 0.1117507587800646,
          "logratio_ci": [
            -0.06399659550669234,
            0.21494463168492484
          ],
          "ci_d_within_equiv": false,
          "ci_d_excludes_equiv": false
        },
        "P_B_vs_P_C": {
          "contrast": "P_B_vs_P_C",
          "cohens_d": -3.9075810414684256,
          "ci_d": [
            -6.161283175193069,
            -2.199340109377008
          ],
          "logratio_mean": -0.41810604946669594,
          "logratio_ci": [
            -0.65924922367254,
            -0.23532650885718098
          ],
          "ci_d_within_equiv": false,
          "ci_d_excludes_equiv": true
        }
      },
      "gpt-5.5": {
        "P_A_vs_P0": {
          "contrast": "P_A_vs_P0",
          "cohens_d": 0.2322263619557982,
          "ci_d": [
            -1.5953005780386453,
            2.2404089284182764
          ],
          "logratio_mean": 0.04232737425465418,
          "logratio_ci": [
            -0.2907718316155705,
            0.4083542729514882
          ],
          "ci_d_within_equiv": false,
          "ci_d_excludes_equiv": false
        },
        "P_B_vs_P0": {
          "contrast": "P_B_vs_P0",
          "cohens_d": -1.995268489833429,
          "ci_d": [
            -3.944123707647224,
            -0.12452994059096095
          ],
          "logratio_mean": -0.1831573371397204,
          "logratio_ci": [
            -0.3620541292177748,
            -0.01143132988318385
          ],
          "ci_d_within_equiv": false,
          "ci_d_excludes_equiv": false
        },
        "P_C_vs_P0": {
          "contrast": "P_C_vs_P0",
          "cohens_d": -1.186867435638775,
          "ci_d": [
            -3.125644749074418,
            0.7421351682693313
          ],
          "logratio_mean": -0.08770286223726437,
          "logratio_ci": [
            -0.23096765704348954,
            0.054839636230413547
          ],
          "ci_d_within_equiv": false,
          "ci_d_excludes_equiv": false
        },
        "P_A_vs_P_B": {
          "contrast": "P_A_vs_P_B",
          "cohens_d": 2.132321912993506,
          "ci_d": [
            0.2947222928023321,
            4.195006750644299
          ],
          "logratio_mean": 0.22548471139437457,
          "logratio_ci": [
            0.031165730994494822,
            0.44360557414079516
          ],
          "ci_d_within_equiv": false,
          "ci_d_excludes_equiv": false
        },
        "P_A_vs_P_C": {
          "contrast": "P_A_vs_P_C",
          "cohens_d": 1.1078290656192746,
          "ci_d": [
            -0.7608271571823992,
            3.099319847852085
          ],
          "logratio_mean": 0.13003023649191855,
          "logratio_ci": [
            -0.08930126338813782,
            0.36377930972141836
          ],
          "ci_d_within_equiv": false,
          "ci_d_excludes_equiv": false
        },
        "P_B_vs_P_C": {
          "contrast": "P_B_vs_P_C",
          "cohens_d": -1.6284004292499088,
          "ci_d": [
            -3.7336259400555636,
            0.19247223849898146
          ],
          "logratio_mean": -0.09545447490245604,
          "logratio_ci": [
            -0.21885974554450183,
            0.011282443881253101
          ],
          "ci_d_within_equiv": false,
          "ci_d_excludes_equiv": false
        }
      }
    }
  },
  "interaction": {
    "Q1": {
      "interaction_terms": [
        "C(condition, Treatment('P0'))[T.P_A]:C(model, Treatment('gpt-5.5'))[T.claude-opus-4-8]",
        "C(condition, Treatment('P0'))[T.P_B]:C(model, Treatment('gpt-5.5'))[T.claude-opus-4-8]",
        "C(condition, Treatment('P0'))[T.P_C]:C(model, Treatment('gpt-5.5'))[T.claude-opus-4-8]"
      ],
      "wald_chi2": 32.33351250509816,
      "df": 3,
      "p_value": 4.451343963288065e-07,
      "significant_bonf6": true
    },
    "E1": {
      "interaction_terms": [
        "C(condition, Treatment('P0'))[T.P_A]:C(model, Treatment('gpt-5.5'))[T.claude-opus-4-8]",
        "C(condition, Treatment('P0'))[T.P_B]:C(model, Treatment('gpt-5.5'))[T.claude-opus-4-8]",
        "C(condition, Treatment('P0'))[T.P_C]:C(model, Treatment('gpt-5.5'))[T.claude-opus-4-8]"
      ],
      "wald_chi2": 11.798488608994711,
      "df": 3,
      "p_value": 0.00810631785237127,
      "significant_bonf6": true
    },
    "C2": {
      "interaction_terms": [
        "C(condition, Treatment('P0'))[T.P_A]:C(model, Treatment('gpt-5.5'))[T.claude-opus-4-8]",
        "C(condition, Treatment('P0'))[T.P_B]:C(model, Treatment('gpt-5.5'))[T.claude-opus-4-8]",
        "C(condition, Treatment('P0'))[T.P_C]:C(model, Treatment('gpt-5.5'))[T.claude-opus-4-8]"
      ],
      "wald_chi2": 9.772957713183764,
      "df": 3,
      "p_value": 0.020598022928726662,
      "significant_bonf6": false
    }
  },
  "descriptive": {
    "pc_unparseable_exclusion": {
      "pc_opus_ts_excluded": 10,
      "pc_opus_ts_total": 30,
      "pc_opus_ts_rate": 0.3333333333333333
    }
  },
  "hypotheses": {
    "H1": {
      "claude-opus-4-8": {
        "verdict": "inconclusive",
        "contrasts": {
          "P_A_vs_P0": {
            "d": -0.28065933366241785,
            "ci_d": [
              -0.6570835931913296,
              0.09576492586649375
            ]
          },
          "P_B_vs_P0": {
            "d": -0.16723988684273164,
            "ci_d": [
              -0.6459591368665709,
              0.31147936318110764
            ]
          }
        }
      },
      "gpt-5.5": {
        "verdict": "inconclusive",
        "contrasts": {
          "P_A_vs_P0": {
            "d": -0.40808574887715776,
            "ci_d": [
              -0.6987977407743371,
              -0.1173737569799784
            ]
          },
          "P_B_vs_P0": {
            "d": -0.2246242115904672,
            "ci_d": [
              -0.7146784856943427,
              0.26543006251340834
            ]
          }
        }
      }
    },
    "H3": {
      "_note": "Verdicts corrected to the A1-locked rule (>=1 of 2 C2 contrasts, per model; C1 exploratory and NOT counted). The original run's analyze_main.py applied a pre-A1 rule (>=2 of 4, including C1), which wrongly returned 'rejected' for Opus; see GATE_LOG STEP 7. Interaction/contrast statistics elsewhere in this file are unchanged (original, pre-correction).",
      "claude-opus-4-8": {
        "verdict": "supported",
        "rule": ">=1 of 2 C2 contrasts (A1 locked); C1 exploratory, not counted",
        "n_c2_contrasts_passing": 1,
        "c2_any_positive_sig_descriptive": "yes",
        "detail": {
          "C2:P_A_vs_P0": {
            "d": -0.07418894715096883,
            "p": 0.7711816690064162,
            "direction": "negative",
            "passes": false
          },
          "C2:P_B_vs_P0": {
            "d": 1.1109309597598034,
            "p": 3.765580350204423e-05,
            "direction": "positive",
            "passes": true
          },
          "C1:P_A_vs_P0": {
            "d": 0.08006492158037862,
            "p": 0.8429185633237369,
            "direction": "positive",
            "passes": false
          },
          "C1:P_B_vs_P0": {
            "d": -0.5117451270285651,
            "p": 0.34064168770054637,
            "direction": "negative",
            "passes": false
          }
        }
      },
      "gpt-5.5": {
        "verdict": "not_evaluable",
        "rule": ">=1 of 2 C2 contrasts (A1 locked); C1 exploratory, not counted",
        "note": "Not evaluable post-correction: the I-TS-1 C2 cells are truncation-artifact contaminated and cannot be re-scored without the unreleased TS harness. On the original (contaminated) data 0 of 2 C2 contrasts passed.",
        "n_c2_contrasts_passing": 0,
        "c2_any_positive_sig_descriptive": "no",
        "detail": {
          "C2:P_A_vs_P0": {
            "d": 0.1304635712996231,
            "p": 0.6450117193533975,
            "direction": "positive",
            "passes": false
          },
          "C2:P_B_vs_P0": {
            "d": 0.2185542707924184,
            "p": 0.3710627339630924,
            "direction": "positive",
            "passes": false
          },
          "C1:P_A_vs_P0": {
            "d": 0.555067219305205,
            "p": 0.059810588361181374,
            "direction": "positive",
            "passes": false
          },
          "C1:P_B_vs_P0": {
            "d": 0.5222852922272327,
            "p": 0.07681017965859041,
            "direction": "positive",
            "passes": false
          }
        }
      }
    },
    "H4": {
      "claude-opus-4-8": {
        "verdict": "supported",
        "P_A_vs_P0": {
          "d": 0.3291340794647355,
          "p": 0.0023509694348370245,
          "dir": "positive"
        },
        "P_B_vs_P0": {
          "d": -1.150992523465977,
          "p": 1.604208121281296e-20,
          "dir": "negative",
          "ci_d": [
            -1.3939369203645686,
            -0.9080481265673854
          ]
        }
      },
      "gpt-5.5": {
        "verdict": "rejected",
        "P_A_vs_P0": {
          "d": -0.052777042596875955,
          "p": 0.5372753971475714,
          "dir": "negative"
        },
        "P_B_vs_P0": {
          "d": -0.24759123572231384,
          "p": 0.007542563486328177,
          "dir": "negative",
          "ci_d": [
            -0.42921511880572727,
            -0.06596735263890043
          ]
        }
      }
    },
    "H5": {
      "claude-opus-4-8": {
        "verdict": "rejected",
        "contrasts": {
          "P_A_vs_P0": {
            "d": 1.9983639298758153,
            "ci_d": [
              -0.04487602871574529,
              3.873712980350984
            ]
          },
          "P_B_vs_P0": {
            "d": -4.485589408661448,
            "ci_d": [
              -6.518793447680176,
              -2.629531934647621
            ]
          },
          "P_C_vs_P0": {
            "d": 0.6305466240660644,
            "ci_d": [
              -1.1469318790849266,
              2.738772867788985
            ]
          },
          "P_A_vs_P_B": {
            "d": 9.287468016254971,
            "ci_d": [
              7.4614958393982205,
              11.33441067998152
            ]
          },
          "P_A_vs_P_C": {
            "d": 1.5610830633325887,
            "ci_d": [
              -0.8939894676962667,
              3.0026321766457316
            ]
          },
          "P_B_vs_P_C": {
            "d": -3.9075810414684256,
            "ci_d": [
              -6.161283175193069,
              -2.199340109377008
            ]
          }
        }
      },
      "gpt-5.5": {
        "verdict": "inconclusive",
        "contrasts": {
          "P_A_vs_P0": {
            "d": 0.2322263619557982,
            "ci_d": [
              -1.5953005780386453,
              2.2404089284182764
            ]
          },
          "P_B_vs_P0": {
            "d": -1.995268489833429,
            "ci_d": [
              -3.944123707647224,
              -0.12452994059096095
            ]
          },
          "P_C_vs_P0": {
            "d": -1.186867435638775,
            "ci_d": [
              -3.125644749074418,
              0.7421351682693313
            ]
          },
          "P_A_vs_P_B": {
            "d": 2.132321912993506,
            "ci_d": [
              0.2947222928023321,
              4.195006750644299
            ]
          },
          "P_A_vs_P_C": {
            "d": 1.1078290656192746,
            "ci_d": [
              -0.7608271571823992,
              3.099319847852085
            ]
          },
          "P_B_vs_P_C": {
            "d": -1.6284004292499088,
            "ci_d": [
              -3.7336259400555636,
              0.19247223849898146
            ]
          }
        }
      }
    },
    "H6": {
      "claude-opus-4-8": {
        "verdict": "rejected",
        "outcomes": {
          "Q1": {
            "d": -0.8090095481910946,
            "ci_d": [
              -1.0409359620125778,
              -0.5770831343696113
            ],
            "within_equiv": false,
            "excludes_equiv": true
          },
          "C2": {
            "d": 0.6606482758469618,
            "ci_d": [
              0.12459166567713477,
              1.1967048860167888
            ],
            "within_equiv": false,
            "excludes_equiv": false
          },
          "E1": {
            "d": -0.8971234043055356,
            "ci_d": [
              -1.1315513549814316,
              -0.6626954536296396
            ],
            "within_equiv": false,
            "excludes_equiv": true
          },
          "E2": {
            "d": 0.6305466240660644,
            "ci_d": [
              -1.1469318790849266,
              2.738772867788985
            ],
            "within_equiv": false,
            "excludes_equiv": false
          }
        },
        "joint_with_H1": "Interpretation deferred / descriptive (H1 inconclusive)"
      },
      "gpt-5.5": {
        "verdict": "inconclusive",
        "outcomes": {
          "Q1": {
            "d": -0.3232118055008914,
            "ci_d": [
              -0.766521293834245,
              0.12009768283246224
            ],
            "within_equiv": false,
            "excludes_equiv": false
          },
          "C2": {
            "d": 0.15621260318959068,
            "ci_d": [
              -0.2682792239182144,
              0.5807044302973957
            ],
            "within_equiv": false,
            "excludes_equiv": false
          },
          "E1": {
            "d": -0.15662482762583418,
            "ci_d": [
              -0.3331648879666368,
              0.019915232714968475
            ],
            "within_equiv": false,
            "excludes_equiv": false
          },
          "E2": {
            "d": -1.186867435638775,
            "ci_d": [
              -3.125644749074418,
              0.7421351682693313
            ],
            "within_equiv": false,
            "excludes_equiv": false
          }
        },
        "joint_with_H1": "Interpretation deferred / descriptive (H1 inconclusive)"
      }
    },
    "H_INT": {
      "verdict": "supported",
      "per_outcome": {
        "Q1": {
          "p": 4.451343963288065e-07,
          "significant_bonf6": true
        },
        "E1": {
          "p": 0.00810631785237127,
          "significant_bonf6": true
        },
        "C2": {
          "p": 0.020598022928726662,
          "significant_bonf6": false
        }
      }
    }
  }
}

==> anc/analysis/mixed_effects_corrected.json <==
{
 "note": "Corrected pooled statistics and per-contrast statistics after excluding the 6 GPT-5.5/I-TS-1 length-capped completions (empty text, stop_reason=length; not randomly distributed: 4 Maya, 1 Ron, 1 Linnea, 0 P0). Q1 keeps the 12 genuine Opus/Linnea end_turn refusals scored 0. The per-contrast blocks ('Q1_contrasts_corrected', 'E1_contrasts_corrected') use the LOCKED per-model model y ~ C(condition, Treatment('P0')) + (1|task), REML -- the same LMM and Cohen's d estimator as results.csv (NOT a Welch t-test); they reproduce results.csv exactly for Opus (no artifacts) and give the artifact-corrected values for GPT-5.5. The headline 'interaction' uses the PRE-REGISTERED model y ~ C(condition)*C(model) + (1|task), ML, joint Wald chi2 (df=3) -- identical to mixed_effects.json and estimable on the corrected data -- fit via a health-checked optimizer sequence (bfgs first; see script docstring). 'interaction_ols_sensitivity' is an OLS-with-task-fixed-effects NUMERICAL cross-check (numpy/scipy only; iid residuals -- it is not distribution-free and treats runs within a task as independent). 'interaction_task_clustered_sensitivity' is an EXPLORATORY robustness probe (cluster-robust SEs on the 12 tasks; small-sample df; reported with and without task R-TS-2, whose prompt leaked test-construction notes -- see MANIFEST.md). E1 is reported on BOTH the shared visible-character measure (primary) and provider tokens (secondary). Values are numerically reproducible within the tolerance checked by this script's verify mode, not byte-identical across BLAS builds.",
 "adopted_treatment": "drop_6_truncation_artifacts",
 "interaction_model": "y ~ C(condition)*C(model) + (1|task), ML; joint Wald chi2 df=3 (pre-registered)",
 "interaction": {
  "Q1": {
   "wald_chi2": 37.217,
   "df": 3,
   "p_value": 4.14e-08,
   "converged": true,
   "optimizer": "bfgs",
   "random_effect_variance": 0.007748,
   "warnings": [
    "The MLE may be on the boundary of the parameter space."
   ],
   "rejected_fits": []
  },
  "E1_tokens": {
   "wald_chi2": 23.701,
   "df": 3,
   "p_value": 2.884e-05,
   "converged": true,
   "optimizer": "bfgs",
   "random_effect_variance": 174800.0,
   "warnings": [],
   "rejected_fits": []
  },
  "E1_visible_chars": {
   "wald_chi2": 102.487,
   "df": 3,
   "p_value": 4.535e-22,
   "converged": true,
   "optimizer": "bfgs",
   "random_effect_variance": 288200.0,
   "warnings": [],
   "rejected_fits": []
  }
 },
 "interaction_ols_sensitivity": {
  "_note": "numerical cross-check: OLS factorial condition*model with task fixed effects, iid residuals (not distribution-free; runs within a task are treated as independent replicates)",
  "Q1": {
   "wald_chi2": 36.669,
   "df": 3,
   "p_value": 5.406e-08
  },
  "E1_tokens": {
   "wald_chi2": 23.205,
   "df": 3,
   "p_value": 3.66e-05
  },
  "E1_visible_chars": {
   "wald_chi2": 100.887,
   "df": 3,
   "p_value": 1.002e-21
  }
 },
 "interaction_task_clustered_sensitivity": {
  "_note": "EXPLORATORY (not pre-registered): OLS with task fixed effects, cluster-robust SEs on the 12 tasks, joint F on the 3 interaction terms, df_denom = G-1. Only 12 clusters: itself small-sample-fragile. drop_R-TS-2 excludes the task whose prompt leaked test-construction notes (post-run discovery; disclosed, not deleted).",
  "all_12_tasks": {
   "Q1": {
    "F": 2.47,
    "df_num": 3,
    "df_denom": 11,
    "p_value": 0.1162,
    "n": 474
   },
   "E1_tokens": {
    "F": 6.8,
    "df_num": 3,
    "df_denom": 11,
    "p_value": 0.007403,
    "n": 474
   },
   "E1_visible_chars": {
    "F": 33.13,
    "df_num": 3,
    "df_denom": 11,
    "p_value": 8.381e-06,
    "n": 474
   }
  },
  "drop_R-TS-2": {
   "Q1": {
    "F": 2.19,
    "df_num": 3,
    "df_denom": 10,
    "p_value": 0.1518,
    "n": 434
   },
   "E1_tokens": {
    "F": 5.36,
    "df_num": 3,
    "df_denom": 10,
    "p_value": 0.01849,
    "n": 434
   },
   "E1_visible_chars": {
    "F": 26.48,
    "df_num": 3,
    "df_denom": 10,
    "p_value": 4.505e-05,
    "n": 434
   }
  }
 },
 "Q1_contrasts_corrected": {
  "claude-opus-4-8": {
   "P_A_vs_P0": {
    "n_per_contrast": [
     60,
     60
    ],
    "estimate": -0.0536,
    "standard_error": 0.03668,
    "p_value": 0.1439,
    "cohens_d": -0.281,
    "ci_d": [
     -0.657,
     0.096
    ]
   },
   "P_B_vs_P0": {
    "n_per_contrast": [
     60,
     60
    ],
    "estimate": -0.02511,
    "standard_error": 0.03668,
    "p_value": 0.4935,
    "cohens_d": -0.167,
    "ci_d": [
     -0.646,
     0.311
    ]
   },
   "P_C_vs_P0": {
    "n_per_contrast": [
     60,
     60
    ],
    "estimate": -0.2508,
    "standard_error": 0.03668,
    "p_value": 8.092e-12,
    "cohens_d": -0.809,
    "ci_d": [
     -1.041,
     -0.577
    ]
   }
  },
  "gpt-5.5": {
   "P_A_vs_P0": {
    "n_per_contrast": [
     56,
     60
    ],
    "estimate": -0.00778,
    "standard_error": 0.01178,
    "p_value": 0.5091,
    "cohens_d": -0.119,
    "ci_d": [
     -0.474,
     0.235
    ]
   },
   "P_B_vs_P0": {
    "n_per_contrast": [
     59,
     60
    ],
    "estimate": -0.007624,
    "standard_error": 0.01158,
    "p_value": 0.5103,
    "cohens_d": -0.12,
    "ci_d": [
     -0.479,
     0.238
    ]
   },
   "P_C_vs_P0": {
    "n_per_contrast": [
     59,
     60
    ],
    "estimate": -0.02219,
    "standard_error": 0.01158,
    "p_value": 0.05538,
    "cohens_d": -0.268,
    "ci_d": [
     -0.542,
     0.006
    ]
   },
   "warnings": [
    "The MLE may be on the boundary of the parameter space."
   ]
  }
 },
 "E1_contrasts_corrected": {
  "visible_chars": {
   "claude-opus-4-8": {
    "P_A_vs_P0": {
     "n_per_contrast": [
      60,
      60
     ],
     "estimate": 554.3,
     "standard_error": 118.2,
     "p_value": 2.726e-06,
     "cohens_d": 0.525,
     "ci_d": [
      0.306,
      0.744
     ]
    },
    "P_B_vs_P0": {
     "n_per_contrast": [
      60,
      60
     ],
     "estimate": -1044.0,
     "standard_error": 118.2,
     "p_value": 9.846e-19,
     "cohens_d": -1.149,
     "ci_d": [
      -1.403,
      -0.894
     ]
    },
    "P_C_vs_P0": {
     "n_per_contrast": [
      60,
      60
     ],
     "estimate": -677.7,
     "standard_error": 118.2,
     "p_value": 9.751e-09,
     "cohens_d": -0.713,
     "ci_d": [
      -0.956,
      -0.469
     ]
    }
   },
   "gpt-5.5": {
    "P_A_vs_P0": {
     "n_per_contrast": [
      56,
      60
     ],
     "estimate": -38.38,
     "standard_error": 62.12,
     "p_value": 0.5367,
     "cohens_d": -0.058,
     "ci_d": [
      -0.241,
      0.126
     ]
    },
    "P_B_vs_P0": {
     "n_per_contrast": [
      59,
      60
     ],
     "estimate": -384.9,
     "standard_error": 61.03,
     "p_value": 2.854e-10,
     "cohens_d": -0.667,
     "ci_d": [
      -0.874,
      -0.46
     ]
    },
    "P_C_vs_P0": {
     "n_per_contrast": [
      59,
      60
     ],
     "estimate": -135.9,
     "standard_error": 61.03,
     "p_value": 0.02591,
     "cohens_d": -0.219,
     "ci_d": [
      -0.412,
      -0.026
     ]
    }
   }
  },
  "tokens": {
   "claude-opus-4-8": {
    "P_A_vs_P0": {
     "n_per_contrast": [
      60,
      60
     ],
     "estimate": 137.4,
     "standard_error": 45.16,
     "p_value": 0.002351,
     "cohens_d": 0.329,
     "ci_d": [
      0.117,
      0.541
     ]
    },
    "P_B_vs_P0": {
     "n_per_contrast": [
      60,
      60
     ],
     "estimate": -419.3,
     "standard_error": 45.16,
     "p_value": 1.604e-20,
     "cohens_d": -1.151,
     "ci_d": [
      -1.394,
      -0.908
     ]
    },
    "P_C_vs_P0": {
     "n_per_contrast": [
      60,
      60
     ],
     "estimate": -338.7,
     "standard_error": 45.16,
     "p_value": 6.35e-14,
     "cohens_d": -0.897,
     "ci_d": [
      -1.132,
      -0.663
     ]
    }
   },
   "gpt-5.5": {
    "P_A_vs_P0": {
     "n_per_contrast": [
      56,
      60
     ],
     "estimate": -134.2,
     "standard_error": 82.1,
     "p_value": 0.1021,
     "cohens_d": -0.162,
     "ci_d": [
      -0.356,
      0.032
     ]
    },
    "P_B_vs_P0": {
     "n_per_contrast": [
      59,
      60
     ],
     "estimate": -248.4,
     "standard_error": 80.65,
     "p_value": 0.00207,
     "cohens_d": -0.286,
     "ci_d": [
      -0.467,
      -0.104
     ]
    },
    "P_C_vs_P0": {
     "n_per_contrast": [
      59,
      60
     ],
     "estimate": -168.2,
     "standard_error": 80.65,
     "p_value": 0.03708,
     "cohens_d": -0.187,
     "ci_d": [
      -0.363,
      -0.011
     ]
    }
   }
  }
 },
 "H3_verdict_corrected": {
  "rule": ">=1 of 2 C2 contrasts positive at p<0.0083, |d|>=0.3, per model (A1); C1 not counted",
  "claude-opus-4-8": "supported (Ron/P_B C2 d=+1.11, p=3.8e-5; Maya/P_A null d=-0.07)",
  "gpt-5.5": "not_evaluable (I-TS-1 C2 cells truncation-artifact contaminated; unreleased TS harness needed)"
 }
}

==> anc/analysis/recompute_corrected.py <==
#!/usr/bin/env python3
"""
recompute_corrected.py — self-contained recomputation of the primary analyses
under an explicit, symmetric missing-data rule.

Rule (applied identically to both models):
  * A response is a STRUCTURAL MISSING (excluded from C2 and from any
    "length of produced code" measure) if it contains no fenced code block,
    is empty, or was truncated (stop_reason == "length").
  * For Q1 (task correctness), a genuine no-code REFUSAL that terminated
    normally (stop_reason == "end_turn") is a real task failure and is scored 0.
    A truncation artifact (empty text AND stop_reason == "length") is NOT a
    correctness observation and is dropped.
  * E1 (output length) is reported on a shared, model-agnostic visible-text
    measure (characters of response_text). The provider token count is retained
    only as a secondary "provider-reported completion-token consumption" measure.

The script prints ALL treatment variants (including the ones that weaken results)
so the analytic choice is auditable.

The persisted headline interaction (mixed_effects_corrected.json) uses the LOCKED
pre-registered model -- y ~ C(condition)*C(model) + (1|task), ML -- which requires
statsmodels + pandas (see requirements.txt) and IS estimable on the corrected data.
The LMM is fit with a sequence of health-checked optimizers (bfgs first); a fit is
rejected if its log-likelihood is non-finite, its random-effect variance is invalid,
or its interaction covariance block is not positive definite. Warnings are captured
into the JSON, not suppressed. The console treatment-variant printouts and the
'interaction_ols_sensitivity' block use an OLS-with-task-fixed-effects approximation
(numpy/scipy only, iid residuals) retained as a NUMERICAL cross-check -- it is not
distribution-free and treats runs within a task as independent replicates. An
additional EXPLORATORY task-clustered sensitivity (CR standard errors on the 12
tasks) is persisted, with and without task R-TS-2 (whose prompt leaked test-
construction notes; see MANIFEST.md).

Reproducibility contract: results are numerically reproducible within a stated
tolerance (not byte-identical -- the solve is not bit-exact across BLAS builds).
Default invocation VERIFIES the canonical mixed_effects_corrected.json against a
fresh recomputation within tolerance and never overwrites it; pass --write to
regenerate the file (maintainers only).
"""
import json, csv, sys, statistics
import numpy as np
from scipy import stats
from pathlib import Path

HERE = Path(__file__).resolve().parent          # supplement/analysis/
SUPP = HERE.parent                               # supplement/
RUNS = SUPP / "runs" / "main"
OPUS = RUNS / "main_claude-opus-4-8_20260622T145939232171Z.jsonl"
GPT  = RUNS / "main_gpt-5_5_20260622T145642342609Z.jsonl"
SCORED = HERE / "scored_responses.csv"
ALPHA = 0.05 / 6  # Bonferroni over 6 pre-registered families = 0.008333

def sigfig(x, n=4):
    """Round to n significant figures via the float's shortest decimal repr. This
    reduces, but does not eliminate, cross-environment numerical drift; agreement
    is therefore checked within an explicit tolerance (see verify mode), never
    assumed byte-identical."""
    return float(f"{x:.{n}g}")

LMM_METHODS = ("bfgs", "powell", "cg", "nm", "lbfgs")

def lmm_interaction(recs, yfun, skip=lambda r: False):
    """PRE-REGISTERED pooled model: y ~ C(condition)*C(model) + (1|task), ML; joint
    Wald chi2 (df=3) on the 3 interaction terms. This is the locked model (identical
    to mixed_effects.json) and it IS estimable on the corrected data, so it -- not
    the OLS approximation -- is the headline.

    Optimizers are tried in order (bfgs first) and a fit is REJECTED unless it
    passes health checks: finite log-likelihood, finite non-negative random-effect
    variance, and a finite, positive-definite interaction covariance block. lbfgs
    is deliberately last: on this data it returns llf=inf with a zero random-effect
    variance while still reporting converged=True (a degenerate boundary solution).
    Warnings are captured into the result, not suppressed. Returns a dict, or None
    if statsmodels/pandas are unavailable."""
    try:
        import warnings
        import pandas as pd
        import statsmodels.formula.api as smf
    except Exception:
        return None
    rows = []
    for r in recs:
        if skip(r):
            continue
        y = yfun(r)
        if y is None:
            continue
        rows.append({"y": float(y), "condition": r["condition"],
                     "model": r["model"], "task": r["task_id"]})
    d = pd.DataFrame(rows)
    attempts = []
    for meth in LMM_METHODS:
        with warnings.catch_warnings(record=True) as caught:
            warnings.simplefilter("always")
            try:
                res = smf.mixedlm(
                    "y ~ C(condition, Treatment('P0'))*C(model, Treatment('gpt-5.5'))",
                    d, groups=d["task"]).fit(reml=False, method=meth)
            except Exception as e:
                attempts.append({"optimizer": meth, "rejected": f"exception: {e}"})
                continue
        wmsgs = sorted({str(w.message) for w in caught})
        llf = float(res.llf)
        re_var = float(res.cov_re.iloc[0, 0])
        names = [p for p in res.params.index
                 if ":" in p and "condition" in p and "model" in p]
        b = res.params[names].values
        C = res.cov_params().loc[names, names].values
        reject = None
        if not np.isfinite(llf):
            reject = "non-finite log-likelihood (degenerate fit)"
        elif not np.isfinite(re_var) or re_var < 0:
            reject = "invalid random-effect variance"
        elif not np.all(np.isfinite(C)) or np.linalg.det(C) <= 0:
            reject = "interaction covariance block not positive definite"
        if reject:
            attempts.append({"optimizer": meth, "rejected": reject,
                             "llf": llf if np.isfinite(llf) else "inf",
                             "random_effect_variance": re_var,
                             "converged_flag": bool(res.converged),
                             "warnings": wmsgs})
            continue
        wald = float(b @ np.linalg.inv(C) @ b)
        return {"wald_chi2": round(wald, 3), "df": len(names),
                "p_value": sigfig(float(stats.chi2.sf(wald, len(names)))),
                "converged": bool(res.converged), "optimizer": meth,
                "random_effect_variance": sigfig(re_var),
                "warnings": wmsgs, "rejected_fits": attempts}
    return {"error": "no optimizer produced a healthy fit", "rejected_fits": attempts}

def contrast_stats(recs, yfun, skip):
    """Per-model persona-vs-P0 contrasts on the corrected data using the LOCKED
    per-model model -- y ~ C(condition, Treatment('P0')) + (1|task), REML --
    IDENTICAL to analyze_main.py and results.csv (NOT a Welch t-test, which ignores
    the task random effect and loses power). estimate/SE/p are the LMM fixed-effect
    Wald values; Cohen's d = estimate / raw pooled SD of the two contrasted
    conditions, with CI_d = (estimate +/- 1.96*SE) / pooled SD -- the same d
    estimator as results.csv. Because Opus has no truncation artifacts, its corrected
    contrasts equal the original data and reproduce results.csv exactly; only GPT-5.5
    changes (6 dropped completions). Optimizers are tried in LMM_METHODS order with
    the same health checks as lmm_interaction(). Requires statsmodels + pandas."""
    import math, warnings
    import pandas as pd
    import statsmodels.formula.api as smf
    out = {}
    for model in ("claude-opus-4-8", "gpt-5.5"):
        rows = [{"y": float(yfun(r)), "condition": r["condition"], "task": r["task_id"]}
                for r in recs if r["model"] == model and not skip(r) and yfun(r) is not None]
        d = pd.DataFrame(rows)
        cells = {c: [row["y"] for row in rows if row["condition"] == c]
                 for c in ("P0", "P_A", "P_B", "P_C")}
        fit = None
        attempts = []
        for meth in LMM_METHODS:
            with warnings.catch_warnings(record=True) as caught:
                warnings.simplefilter("always")
                try:
                    res = smf.mixedlm("y ~ C(condition, Treatment('P0'))",
                                      d, groups=d["task"]).fit(reml=True, method=meth)
                except Exception as e:
                    attempts.append({"optimizer": meth, "rejected": f"exception: {e}"})
                    continue
            re_var = float(res.cov_re.iloc[0, 0])
            if not np.isfinite(float(res.llf)) or not np.isfinite(re_var) or re_var < 0:
                attempts.append({"optimizer": meth, "rejected": "degenerate fit",
                                 "random_effect_variance": re_var})
                continue
            fit, wmsgs = res, sorted({str(w.message) for w in caught})
            break
        if fit is None:
            out[model] = {"error": "no optimizer produced a healthy fit",
                          "rejected_fits": attempts}
            continue
        base = cells["P0"]; nb = len(base); vb = statistics.variance(base)
        mout = {}
        for cond in ("P_A", "P_B", "P_C"):
            term = f"C(condition, Treatment('P0'))[T.{cond}]"
            est = float(fit.params[term]); se = float(fit.bse[term]); p = float(fit.pvalues[term])
            cell = cells[cond]; na = len(cell); va = statistics.variance(cell)
            sp = math.sqrt(((na-1)*va + (nb-1)*vb) / (na + nb - 2))
            dd = est / sp
            mout[f"{cond}_vs_P0"] = {
                "n_per_contrast": [na, nb],
                "estimate": sigfig(est), "standard_error": sigfig(se),
                "p_value": sigfig(p), "cohens_d": round(dd, 3),
                "ci_d": [round((est - 1.96*se)/sp, 3), round((est + 1.96*se)/sp, 3)]}
        if wmsgs:
            mout["warnings"] = wmsgs
        out[model] = mout
    return out

def clustered_interaction(recs, yfun, skip, drop_task=None):
    """EXPLORATORY task-clustered sensitivity (not pre-registered): OLS with task
    fixed effects and cluster-robust standard errors on the 12 tasks, joint F test
    on the 3 interaction terms with small-sample df_denom = G-1 = 11. With only 12
    clusters this test is itself small-sample-fragile; it is a robustness probe,
    not a replacement for the pre-registered LMM."""
    try:
        import warnings
        import pandas as pd
        import statsmodels.formula.api as smf
    except Exception:
        return None
    rows = [{"y": float(yfun(r)), "condition": r["condition"],
             "model": r["model"], "task": r["task_id"]}
            for r in recs if not skip(r) and yfun(r) is not None
            and (drop_task is None or r["task_id"] != drop_task)]
    d = pd.DataFrame(rows)
    with warnings.catch_warnings(record=True):
        warnings.simplefilter("always")
        m = smf.ols("y ~ C(condition, Treatment('P0'))*C(model, Treatment('gpt-5.5'))"
                    " + C(task)", d).fit(
            cov_type="cluster", cov_kwds={"groups": d["task"], "df_correction": True})
    names = [p for p in m.params.index if ":" in p and "condition" in p and "model" in p]
    R = np.zeros((len(names), len(m.params)))
    for i, nm in enumerate(names):
        R[i, list(m.params.index).index(nm)] = 1
    w = m.wald_test(R, use_f=True, scalar=True)
    return {"F": round(float(w.statistic), 2), "df_num": len(names),
            "df_denom": int(w.df_denom), "p_value": sigfig(float(w.pvalue)),
            "n": len(d)}

def load():
    recs = []
    for fn in (OPUS, GPT):
        for line in open(fn):
            recs.append(json.loads(line))
    scored = {(r["model"], r["condition"], r["task_id"], int(r["run_number"])): r
              for r in csv.DictReader(open(SCORED))}
    return recs, scored

def has_code(r):     return (r.get("response_text") or "").count("```") > 0
def is_empty(r):     return (r.get("response_text") or "").strip() == ""
def stop(r):         return r.get("response_metadata", {}).get("stop_reason")
def out_tokens(r):   return r.get("response_metadata", {}).get("output_tokens")
def vis_chars(r):    return len(r.get("response_text") or "")

def is_truncation_artifact(r):
    return is_empty(r) and stop(r) == "length"
def is_genuine_refusal(r):
    return (not has_code(r)) and stop(r) == "end_turn"
def is_structural_missing(r):
    return (not has_code(r)) or is_empty(r) or stop(r) == "length"

TASKS = None
def interaction(recs, yfun, skip=lambda r: False):
    """OLS factorial condition*model with task fixed effects; joint Wald on the
    3 interaction terms (chi2, df=3). Matches the published LMM because the task
    random-effect was near-singular for these outcomes."""
    global TASKS
    if TASKS is None:
        TASKS = sorted({r["task_id"] for r in recs})
    X, Y = [], []
    for r in recs:
        if skip(r):
            continue
        y = yfun(r)
        if y is None:
            continue
        c, mo = r["condition"], int(r["model"] == "claude-opus-4-8")
        cA, cB, cC = int(c == "P_A"), int(c == "P_B"), int(c == "P_C")
        td = [int(r["task_id"] == t) for t in TASKS[1:]]
        X.append([1, cA, cB, cC, mo, cA*mo, cB*mo, cC*mo] + td)
        Y.append(y)
    X, Y = np.array(X, float), np.array(Y, float)
    beta, *_ = np.linalg.lstsq(X, Y, rcond=None)
    resid = Y - X @ beta
    n, k = X.shape
    cov = (resid @ resid) / (n - k) * np.linalg.inv(X.T @ X)
    idx = [5, 6, 7]
    b = beta[idx]; C = cov[np.ix_(idx, idx)]
    wald = float(b @ np.linalg.inv(C) @ b)
    return wald, float(stats.chi2.sf(wald, 3)), n

def cell_means(recs, scored, yfun, skip=lambda r: False):
    out = {}
    for model in ("claude-opus-4-8", "gpt-5.5"):
        for cond in ("P0", "P_A", "P_B", "P_C"):
            vals = [yfun(r) for r in recs
                    if r["model"] == model and r["condition"] == cond
                    and not skip(r) and yfun(r) is not None]
            out[(model, cond)] = (statistics.mean(vals) if vals else float("nan"), len(vals))
    return out

def q1_of(scored):
    def f(r):
        s = scored.get((r["model"], r["condition"], r["task_id"], int(r["run_number"])))
        return float(s["q1_pass_rate"]) if s and s["q1_pass_rate"] != "" else None
    return f

def main():
    recs, scored = load()
    q1 = q1_of(scored)
    sig = lambda p: "SIG" if p < ALPHA else "n.s."
    print(f"Bonferroni alpha = {ALPHA:.6f}\n")

    print("### Inventory of non-standard responses")
    trunc = [r for r in recs if is_truncation_artifact(r)]
    refus = [r for r in recs if is_genuine_refusal(r)]
    print(f"  truncation artifacts (empty & stop=length): {len(trunc)} "
          f"(all GPT-5.5, all task I-TS-1)")
    print(f"  genuine no-code refusals (stop=end_turn):    {len(refus)} "
          f"(all Opus, all Linnea/P_C)")
    print(f"  Opus empty/length-capped anywhere:           "
          f"{sum(1 for r in recs if r['model']=='claude-opus-4-8' and (is_empty(r) or stop(r)=='length'))}\n")

    print("### METHOD CHECK — reproduce published interaction on original data")
    w, p, n = interaction(recs, q1)
    print(f"  Q1 (all 480):               Wald={w:6.2f} p={p:.2e}  [pub 32.33 / 4.45e-7]")
    w, p, n = interaction(recs, out_tokens)
    print(f"  E1 provider-tokens (480):   Wald={w:6.2f} p={p:.4f}  [pub 11.80 / 0.0081]\n")

    print("### Q1 interaction — all treatments (transparency)")
    for lbl, skip in [
        ("A. keep all as-is (refusals & artifacts = 0)", lambda r: False),
        ("B. drop 6 truncation artifacts, keep 12 refusals as 0  <-- ADOPTED",
         is_truncation_artifact),
        ("C. drop all 18 no-code (WRONG: deletes the finding itself)",
         is_structural_missing)]:
        w, p, n = interaction(recs, q1, skip)
        print(f"  {lbl:<56} n={n} Wald={w:6.2f} p={p:.3g} {sig(p)}")

    print("\n### E1 interaction — provider tokens vs shared visible measure")
    for lbl, yf, skip in [
        ("provider tokens, all 480 (fragile, ~at threshold)", out_tokens, lambda r: False),
        ("provider tokens, drop artifacts", out_tokens, is_truncation_artifact),
        ("visible chars, all 480", vis_chars, lambda r: False),
        ("visible chars, drop artifacts  <-- ADOPTED primary E1", vis_chars, is_truncation_artifact)]:
        w, p, n = interaction(recs, yf, skip)
        print(f"  {lbl:<52} n={n} Wald={w:7.2f} p={p:.3g} {sig(p)}")

    print("\n### Corrected Table-1 cell means (ADOPTED treatment)")
    print("  -- Q1 correctness (drop artifacts; refusals kept as 0):")
    cm = cell_means(recs, scored, q1, is_truncation_artifact)
    for model in ("claude-opus-4-8", "gpt-5.5"):
        row = "  ".join(f"{c}={cm[(model,c)][0]:.3f}(n{cm[(model,c)][1]})"
                        for c in ("P0","P_A","P_B","P_C"))
        print(f"    {model:<18} {row}")
    print("  -- E1 provider tokens (drop artifacts):")
    cm = cell_means(recs, scored, out_tokens, is_truncation_artifact)
    for model in ("claude-opus-4-8", "gpt-5.5"):
        row = "  ".join(f"{c}={cm[(model,c)][0]:.0f}" for c in ("P0","P_A","P_B","P_C"))
        print(f"    {model:<18} {row}")
    print("  -- E1 visible chars (shared measure, drop artifacts):")
    cm = cell_means(recs, scored, vis_chars, is_truncation_artifact)
    for model in ("claude-opus-4-8", "gpt-5.5"):
        row = "  ".join(f"{c}={cm[(model,c)][0]:.0f}" for c in ("P0","P_A","P_B","P_C"))
        print(f"    {model:<18} {row}")

    # ---- persist / verify the corrected statistics as a checkable artifact ----
    wq, pq, _ = interaction(recs, q1, is_truncation_artifact)
    we_t, pe_t, _ = interaction(recs, out_tokens, is_truncation_artifact)
    we_c, pe_c, _ = interaction(recs, vis_chars, is_truncation_artifact)

    # Headline corrected interaction: the LOCKED pre-registered LMM (estimable on
    # the corrected data), fit via the health-checked optimizer sequence.
    lmm_q1 = lmm_interaction(recs, q1, is_truncation_artifact)
    lmm_tk = lmm_interaction(recs, out_tokens, is_truncation_artifact)
    lmm_ch = lmm_interaction(recs, vis_chars, is_truncation_artifact)
    if None in (lmm_q1, lmm_tk, lmm_ch):
        sys.exit("statsmodels + pandas are required to compute the corrected LMM "
                 "interaction (see requirements.txt). Install them and re-run.")
    for lab, lm in (("Q1", lmm_q1), ("E1_tokens", lmm_tk), ("E1_visible_chars", lmm_ch)):
        if "error" in lm:
            sys.exit(f"LMM for {lab} failed every optimizer health check: {lm}")
        print(f"  LMM {lab}: optimizer={lm['optimizer']} wald={lm['wald_chi2']} "
              f"p={lm['p_value']} re_var={lm['random_effect_variance']}"
              + (f" warnings={lm['warnings']}" if lm['warnings'] else ""))

    print("\n### EXPLORATORY task-clustered sensitivity (CR SEs on 12 tasks, F df=(3,G-1))")
    clustered = {}
    for label, drop in (("all_12_tasks", None), ("drop_R-TS-2", "R-TS-2")):
        clustered[label] = {}
        for yl, yf in (("Q1", q1), ("E1_tokens", out_tokens), ("E1_visible_chars", vis_chars)):
            c = clustered_interaction(recs, yf, is_truncation_artifact, drop_task=drop)
            clustered[label][yl] = c
            print(f"  {label:<13} {yl:<17} F({c['df_num']},{c['df_denom']})={c['F']:6.2f} "
                  f"p={c['p_value']} (n={c['n']})")

    corrected = {
        "note": "Corrected pooled statistics and per-contrast statistics after excluding the "
                "6 GPT-5.5/I-TS-1 length-capped completions (empty text, stop_reason=length; "
                "not randomly distributed: 4 Maya, 1 Ron, 1 Linnea, 0 P0). Q1 keeps the 12 "
                "genuine Opus/Linnea end_turn refusals scored 0. The per-contrast blocks "
                "('Q1_contrasts_corrected', 'E1_contrasts_corrected') use the LOCKED per-model "
                "model y ~ C(condition, Treatment('P0')) + (1|task), REML -- the same LMM and "
                "Cohen's d estimator as results.csv (NOT a Welch t-test); they reproduce "
                "results.csv exactly for Opus (no artifacts) and give the artifact-corrected "
                "values for GPT-5.5. The headline 'interaction' "
                "uses the PRE-REGISTERED model y ~ C(condition)*C(model) + (1|task), ML, joint "
                "Wald chi2 (df=3) -- identical to mixed_effects.json and estimable on the "
                "corrected data -- fit via a health-checked optimizer sequence (bfgs first; "
                "see script docstring). 'interaction_ols_sensitivity' is an OLS-with-task-"
                "fixed-effects NUMERICAL cross-check (numpy/scipy only; iid residuals -- it "
                "is not distribution-free and treats runs within a task as independent). "
                "'interaction_task_clustered_sensitivity' is an EXPLORATORY robustness probe "
                "(cluster-robust SEs on the 12 tasks; small-sample df; reported with and "
                "without task R-TS-2, whose prompt leaked test-construction notes -- see "
                "MANIFEST.md). E1 is reported on BOTH the shared visible-character measure "
                "(primary) and provider tokens (secondary). Values are numerically "
                "reproducible within the tolerance checked by this script's verify mode, "
                "not byte-identical across BLAS builds.",
        "adopted_treatment": "drop_6_truncation_artifacts",
        "interaction_model": "y ~ C(condition)*C(model) + (1|task), ML; joint Wald chi2 df=3 (pre-registered)",
        "interaction": {
            "Q1": lmm_q1, "E1_tokens": lmm_tk, "E1_visible_chars": lmm_ch,
        },
        "interaction_ols_sensitivity": {
            "_note": "numerical cross-check: OLS factorial condition*model with task fixed "
                     "effects, iid residuals (not distribution-free; runs within a task are "
                     "treated as independent replicates)",
            "Q1":               {"wald_chi2": round(wq, 3),  "df": 3, "p_value": sigfig(pq)},
            "E1_tokens":        {"wald_chi2": round(we_t,3), "df": 3, "p_value": sigfig(pe_t)},
            "E1_visible_chars": {"wald_chi2": round(we_c,3), "df": 3, "p_value": sigfig(pe_c)},
        },
        "interaction_task_clustered_sensitivity": {
            "_note": "EXPLORATORY (not pre-registered): OLS with task fixed effects, "
                     "cluster-robust SEs on the 12 tasks, joint F on the 3 interaction "
                     "terms, df_denom = G-1. Only 12 clusters: itself small-sample-fragile. "
                     "drop_R-TS-2 excludes the task whose prompt leaked test-construction "
                     "notes (post-run discovery; disclosed, not deleted).",
            **clustered,
        },
        "Q1_contrasts_corrected": contrast_stats(recs, q1, is_truncation_artifact),
        "E1_contrasts_corrected": {
            "visible_chars": contrast_stats(recs, vis_chars, is_truncation_artifact),
            "tokens":        contrast_stats(recs, out_tokens, is_truncation_artifact),
        },
        "H3_verdict_corrected": {
            "rule": ">=1 of 2 C2 contrasts positive at p<0.0083, |d|>=0.3, per model (A1); C1 not counted",
            "claude-opus-4-8": "supported (Ron/P_B C2 d=+1.11, p=3.8e-5; Maya/P_A null d=-0.07)",
            "gpt-5.5": "not_evaluable (I-TS-1 C2 cells truncation-artifact contaminated; unreleased TS harness needed)",
        },
    }

    # ---- verify-vs-write: never silently overwrite the canonical artifact ----
    def _tol_compare(canon, fresh, path="", msgs=None, skip_keys=("warnings", "rejected_fits")):
        """Recursively compare scientific payload within tolerance. Numeric values
        must agree within 1% relative (or 0.02 absolute for near-zero); strings,
        bools and structure must match exactly. Environment-dependent diagnostic
        keys (warnings, rejected_fits) are excluded."""
        if msgs is None:
            msgs = []
        ok = True
        if isinstance(canon, dict) and isinstance(fresh, dict):
            keys = set(canon) | set(fresh)
            for k in keys:
                if k in skip_keys:
                    continue
                if k not in canon or k not in fresh:
                    msgs.append(f"MISSING KEY {path}/{k}")
                    ok = False
                    continue
                o, m2 = _tol_compare(canon[k], fresh[k], f"{path}/{k}", msgs, skip_keys)
                ok = ok and o
        elif isinstance(canon, list) and isinstance(fresh, list):
            if len(canon) != len(fresh):
                msgs.append(f"LENGTH MISMATCH {path}")
                ok = False
            else:
                for i, (a, b) in enumerate(zip(canon, fresh)):
                    o, m2 = _tol_compare(a, b, f"{path}[{i}]", msgs, skip_keys)
                    ok = ok and o
        elif isinstance(canon, bool) or isinstance(fresh, bool):
            if canon != fresh:
                msgs.append(f"BOOL MISMATCH {path}: {canon} vs {fresh}")
                ok = False
        elif isinstance(canon, (int, float)) and isinstance(fresh, (int, float)):
            if path.endswith("p_value"):
                # p-values get a TIGHT relative tolerance and NO 0.02 absolute floor
                # (that floor would let a value at, say, 0.0074 match 0.018 and cross
                # the alpha=0.0083 threshold). The significance verdict must also not flip.
                tol = max(abs(canon) * 0.05, 1e-12)
                if abs(canon - fresh) > tol:
                    msgs.append(f"P-VALUE MISMATCH {path}: canonical {canon} vs fresh {fresh} (tol {tol:.3g})")
                    ok = False
                elif (canon < ALPHA) != (fresh < ALPHA):
                    msgs.append(f"SIGNIFICANCE FLIP {path}: canonical {canon} vs fresh {fresh} across alpha={ALPHA:.4g}")
                    ok = False
            else:
                tol = max(abs(canon) * 0.01, 0.02)
                if abs(canon - fresh) > tol:
                    msgs.append(f"NUMERIC MISMATCH {path}: canonical {canon} vs fresh {fresh} (tol {tol:.3g})")
                    ok = False
        else:
            if canon != fresh:
                msgs.append(f"VALUE MISMATCH {path}: {canon!r} vs {fresh!r}")
                ok = False
        return ok, msgs

    out_path = HERE / "mixed_effects_corrected.json"
    if out_path.exists() and "--write" not in sys.argv:
        canon = json.loads(out_path.read_text())
        ok, msgs = _tol_compare(canon, corrected)
        print(f"\n### VERIFY mode (default): fresh recomputation vs canonical {out_path.name}")
        if ok:
            print("  PASS -- all scientific values agree within tolerance "
                  "(1% relative / 0.02 absolute); canonical file left untouched.")
            print("  (Run with --write to regenerate the canonical file; maintainers only.)")
        else:
            for m in msgs[:20]:
                print("  " + m)
            sys.exit("  FAIL -- fresh recomputation disagrees with the canonical artifact "
                     "beyond tolerance. Canonical file NOT overwritten.")
    else:
        out_path.write_text(json.dumps(corrected, indent=1))
        print(f"\n### wrote {out_path.name} (LMM headline + OLS & task-clustered "
              f"sensitivity + Q1/E1 corrected contrasts + H3)")

    print("\n### C2 (structural consistency)")
    print("  The contaminated cells (gpt-5.5 x {P_A,P_B,P_C} x I-TS-1) contain")
    print("  truncation artifacts previously scored parseable=1. They are marked")
    print("  MISSING here. C2 is AST-similarity on TypeScript; recomputing the")
    print("  corrected value requires the TS scoring harness (not in this release),")
    print("  so no corrected C2 value is fabricated. Cells flagged for re-scoring:")
    for cond in ("P_A", "P_B", "P_C"):
        k = sum(1 for r in recs if r["model"]=="gpt-5.5" and r["condition"]==cond
                and r["task_id"]=="I-TS-1" and is_truncation_artifact(r))
        print(f"    gpt-5.5 {cond} I-TS-1: {k}/5 artifacts -> C2 invalid, re-score required")

if __name__ == "__main__":
    main()


==> anc/analysis/requirements.txt <==
# Environment used to generate the canonical mixed_effects_corrected.json (v6).
# recompute_corrected.py's default verify mode checks agreement within an explicit
# numerical tolerance (1% relative / 0.02 absolute), so nearby versions and other
# BLAS builds are expected to PASS verification even when not bit-identical.
# Python 3.12.3
numpy==2.4.4
scipy==1.17.1
pandas==3.0.2
statsmodels==0.14.6


==> anc/analysis/results.csv <==
outcome,model,contrast,estimate,se,p_value,ci_est_low,ci_est_high,cohens_d,ci_d_low,ci_d_high,direction,significant_bonf,ci_d_within_equiv,unit
Q1,claude-opus-4-8,P_A_vs_P0,-0.05359848484848492,0.03667706345247764,0.1439159883553027,-0.12548552921534112,0.01828855951837126,-0.28065933366241785,-0.6570835931913296,0.09576492586649375,negative,False,False,per-response
Q1,claude-opus-4-8,P_B_vs_P0,-0.025113636363636442,0.03667706345247764,0.49351860439881,-0.09700068073049262,0.04677340800321974,-0.16723988684273164,-0.6459591368665709,0.31147936318110764,negative,False,False,per-response
Q1,claude-opus-4-8,P_C_vs_P0,-0.25075757575757585,0.03667706345247764,8.092271438629138e-12,-0.322644620124432,-0.17887053139071968,-0.8090095481910946,-1.0409359620125778,-0.5770831343696113,negative,True,False,per-response
Q1,claude-opus-4-8,P_A_vs_P_B,-0.02848484848484848,0.03667706345247764,0.4373716146830694,-0.10037189285170467,0.0434021958820077,-0.1641075305316845,-0.5782647388644415,0.25004967780107246,negative,False,False,per-response
Q1,claude-opus-4-8,P_A_vs_P_C,0.19715909090909092,0.03667706345247764,7.635269815612617e-08,0.12527204654223473,0.2690461352759471,0.612391928485098,0.38910501064669273,0.8356788463235034,positive,True,False,per-response
Q1,claude-opus-4-8,P_B_vs_P_C,0.2256439393939394,0.03667706345247765,7.642449908214237e-10,0.1537568950270832,0.29753098376079556,0.7532769941382046,0.5132933418247863,0.9932606464516228,positive,True,False,per-response
Q1,gpt-5.5,P_A_vs_P0,-0.07424242424242423,0.02698407848152507,0.005935167168032166,-0.12713121806621336,-0.021353630418635097,-0.40808574887715776,-0.6987977407743371,-0.1173737569799784,negative,True,False,per-response
Q1,gpt-5.5,P_B_vs_P0,-0.02424242424242424,0.02698407848152507,0.36897375583025926,-0.07713121806621337,0.0286463695813649,-0.2246242115904672,-0.7146784856943427,0.26543006251340834,negative,False,False,per-response
Q1,gpt-5.5,P_C_vs_P0,-0.038560606060606045,0.02698407848152507,0.15300042120481822,-0.09144939988439518,0.014328187763183092,-0.3232118055008914,-0.766521293834245,0.12009768283246224,negative,False,False,per-response
Q1,gpt-5.5,P_A_vs_P_B,-0.049999999999999996,0.026984078481525068,0.06389031294646609,-0.10288879382378913,0.0028887938237891347,-0.2437995398128974,-0.5016848117228774,0.014085732097082625,negative,False,False,per-response
Q1,gpt-5.5,P_A_vs_P_C,-0.03568181818181819,0.02698407848152507,0.18605875978012665,-0.08857061200560733,0.017206975641970948,-0.16887055035393042,-0.4191761730962669,0.0814350723884061,negative,False,False,per-response
Q1,gpt-5.5,P_B_vs_P_C,0.014318181818181806,0.026984078481525068,0.5956849564803837,-0.038570612005607324,0.06720697564197094,0.09401145675433123,-0.25324999141641713,0.4412729049250796,positive,False,False,per-response
C2,claude-opus-4-8,P_A_vs_P0,-0.013622532587135519,0.04684025974645396,0.7711816690064162,-0.10542944169018528,0.07818437651591426,-0.07418894715096883,-0.5741736514615315,0.425795757159594,negative,False,False,per-cell
C2,claude-opus-4-8,P_B_vs_P0,0.19304798780388974,0.04684025974645396,3.765580350204423e-05,0.10124107870083997,0.2848548969069395,1.1109309597598034,0.5826108316782762,1.6392510878413302,positive,True,False,per-cell
C2,claude-opus-4-8,P_C_vs_P0,0.12009509726365998,0.04971753139657878,0.015711539572372694,0.022648735726365582,0.21754145880095438,0.6606482758469618,0.12459166567713477,1.1967048860167888,positive,False,False,per-cell
C2,claude-opus-4-8,P_A_vs_P_B,-0.20667052039102526,0.04684025974645396,1.0230608332986214e-05,-0.298477429494075,-0.1148636112879755,-1.5770610118653356,-2.2776209983227553,-0.8765010254079157,negative,True,False,per-cell
C2,claude-opus-4-8,P_A_vs_P_C,-0.1337176298507955,0.04971753139657878,0.007154910349504459,-0.2311639913880899,-0.036271268313501095,-0.9773153650141712,-1.6895312972094216,-0.2650994328189207,negative,True,False,per-cell
C2,claude-opus-4-8,P_B_vs_P_C,0.07295289054022976,0.04971753139657878,0.14228157492900456,-0.024493470997064642,0.17039925207752415,0.5986885701418591,-0.20100589600294602,1.3983830362866643,positive,False,False,per-cell
C2,gpt-5.5,P_A_vs_P0,0.021433556668022664,0.04652359061907327,0.6450117193533975,-0.06975268094536094,0.11261979428140628,0.1304635712996231,-0.4245764715956724,0.6855036141949187,positive,False,False,per-cell
C2,gpt-5.5,P_B_vs_P0,0.04161462941549881,0.04652359061907327,0.3710627339630924,-0.0495716081978848,0.1328008670288824,0.2185542707924184,-0.26034322145522154,0.6974517630400583,positive,False,False,per-cell
C2,gpt-5.5,P_C_vs_P0,0.03355645183961025,0.04652359061907327,0.4707383649790995,-0.05762978577377336,0.12474268945299385,0.15621260318959068,-0.2682792239182144,0.5807044302973957,positive,False,False,per-cell
C2,gpt-5.5,P_A_vs_P_B,-0.020181072747476145,0.04652359061907326,0.6644471197596422,-0.11136731036085974,0.07100516486590745,-0.13457144208189514,-0.7426195695130796,0.47347668534928933,negative,False,False,per-cell
C2,gpt-5.5,P_A_vs_P_C,-0.012122895171587586,0.04652359061907326,0.7944200960708487,-0.10330913278497118,0.07906334244179601,-0.06737158373966938,-0.5741285222698028,0.4393853547904641,negative,False,False,per-cell
C2,gpt-5.5,P_B_vs_P_C,0.008058177575888559,0.04652359061907326,0.86248929576014,-0.08312806003749504,0.09924441518927216,0.039487727310550814,-0.4073549057094019,0.48633036033050353,positive,False,False,per-cell
E1,claude-opus-4-8,P_A_vs_P0,137.36666666666676,45.15831198972875,0.0023509694348370245,48.8563751667984,225.87695816653513,0.3291340794647355,0.11706113613085131,0.5412070227986197,positive,True,False,per-response
E1,claude-opus-4-8,P_B_vs_P0,-419.3333333333331,45.158311989728745,1.604208121281296e-20,-507.84362483320143,-330.82304183346474,-1.150992523465977,-1.3939369203645686,-0.9080481265673854,negative,True,False,per-response
E1,claude-opus-4-8,P_C_vs_P0,-338.71666666666647,45.158311989728745,6.350242259182218e-14,-427.2269581665348,-250.20637516679813,-0.8971234043055356,-1.1315513549814316,-0.6626954536296396,negative,True,False,per-response
E1,claude-opus-4-8,P_A_vs_P_B,556.6999999999998,45.158311989728766,6.42215302722767e-35,468.1897085001315,645.2102914998682,1.7617661518213366,1.481661183881139,2.041871119761534,positive,True,False,per-response
E1,claude-opus-4-8,P_A_vs_P_C,476.08333333333326,45.158311989728766,5.499290265102832e-26,387.5730418334649,564.5936248332016,1.4376125760242056,1.1703410727836403,1.7048840792647708,positive,True,False,per-response
E1,claude-opus-4-8,P_B_vs_P_C,-80.61666666666662,45.15831198972876,0.07422870926384893,-169.12695816653496,7.893624833201741,-0.3086688869245675,-0.6475612560620501,0.030223482212915126,negative,False,False,per-response
E1,gpt-5.5,P_A_vs_P0,-52.18333333333338,84.58435792922467,0.5372753971475714,-217.96867487461373,113.60200820794695,-0.052777042596875955,-0.2204485858570824,0.11489450066333048,negative,False,True,per-response
E1,gpt-5.5,P_B_vs_P0,-226.00000000000009,84.58435792922467,0.007542563486328177,-391.78534154128045,-60.214658458719754,-0.24759123572231384,-0.42921511880572727,-0.06596735263890043,negative,True,False,per-response
E1,gpt-5.5,P_C_vs_P0,-147.08333333333343,84.58435792922465,0.08205320008072287,-312.8686748746137,18.702008207946875,-0.15662482762583418,-0.3331648879666368,0.019915232714968475,negative,False,False,per-response
E1,gpt-5.5,P_A_vs_P_B,173.81666666666672,84.58435792922467,0.039883788276027565,8.031325125386388,339.60200820794705,0.1888451301752349,0.008725726179594747,0.36896453417087505,positive,False,False,per-response
E1,gpt-5.5,P_A_vs_P_C,94.90000000000005,84.58435792922465,0.2618807859369361,-70.88534154128025,260.68534154128037,0.10026485770089,-0.07489260993377711,0.2754223253355571,positive,False,True,per-response
E1,gpt-5.5,P_B_vs_P_C,-78.91666666666666,84.58435792922465,0.3508232602193093,-244.70200820794696,86.86867487461365,-0.09103922381152302,-0.28229120454959783,0.1002127569265518,negative,False,True,per-response
C1,claude-opus-4-8,P_A_vs_P0,0.010788022415065327,0.05444050585272064,0.8429185633237369,-0.09591536905626713,0.11749141388639778,0.08006492158037862,-0.7118502545117856,0.8719800976725428,positive,False,False,per-cell
C1,claude-opus-4-8,P_B_vs_P0,-0.05187625621855301,0.054440505852720644,0.34064168770054637,-0.15857964768988547,0.054827135252779456,-0.5117451270285651,-1.5643449983999083,0.5408547443427781,negative,False,False,per-cell
C1,claude-opus-4-8,P_C_vs_P0,0.011648314913934617,0.054440505852720644,0.8305750374965742,-0.09505507655739785,0.11835170638526708,0.0701949137976559,-0.5728195841438063,0.713209411739118,positive,False,False,per-cell
C1,claude-opus-4-8,P_A_vs_P_B,0.06266427863361834,0.05444050585272065,0.24970762827100246,-0.044039112837714126,0.1693676701049508,0.6696176732495853,-0.47059295843462434,1.8098283049337949,positive,False,False,per-cell
C1,claude-opus-4-8,P_A_vs_P_C,-0.00086029249886929,0.05444050585272065,0.9873920066549937,-0.10756368397020176,0.10584309897246318,-0.005333422782108765,-0.6668459894375819,0.6561791438733643,negative,False,False,per-cell
C1,claude-opus-4-8,P_B_vs_P_C,-0.06352457113248763,0.054440505852720644,0.24326600314416236,-0.17022796260382012,0.043178820338844834,-0.47166139915997646,-1.2639197335219503,0.3205969352019972,negative,False,False,per-cell
C1,gpt-5.5,P_A_vs_P0,0.054207708545449484,0.028800379392218085,0.059810588361181374,-0.0022410350632979595,0.11065645215419692,0.555067219305205,-0.022947383948305353,1.1330818225587151,positive,False,False,per-cell
C1,gpt-5.5,P_B_vs_P0,0.05096232162016517,0.028800379392218082,0.07681017965859041,-0.00548642198858227,0.10741106522891261,0.5222852922272327,-0.056227373881153245,1.1007979583356187,positive,False,False,per-cell
C1,gpt-5.5,P_C_vs_P0,0.06047492257922308,0.028800379392218085,0.03574678681513039,0.004026178970475636,0.11692366618797052,0.6040654822260998,0.04021626878716364,1.167914695665036,positive,False,False,per-cell
C1,gpt-5.5,P_A_vs_P_B,0.0032453869252843173,0.02880037939221808,0.9102798485301421,-0.05320335668346311,0.05969413053403175,0.023876637577549133,-0.3914224388911152,0.43917571404621353,positive,False,False,per-cell
C1,gpt-5.5,P_A_vs_P_C,-0.006267214033773595,0.028800379392218082,0.8277339805636758,-0.06271595764252103,0.05018152957497384,-0.04549500776056458,-0.4552681565176634,0.36427814099653427,negative,False,False,per-cell
C1,gpt-5.5,P_B_vs_P_C,-0.009512600959057912,0.02880037939221808,0.7411776044792442,-0.06596134456780534,0.04693614264968952,-0.06908383094243899,-0.4790343247310484,0.34086666284617045,negative,False,False,per-cell
E2,claude-opus-4-8,P_A_vs_P0,0.1684817569119888,,,-0.0037834911090151024,0.3265921481793699,1.9983639298758153,-0.04487602871574529,3.873712980350984,positive,,False,condition-level ratio-of-sums (bootstrap)
E2,claude-opus-4-8,P_B_vs_P0,-0.36137505133477177,,,-0.525177206867709,-0.2118444537154529,-4.485589408661448,-6.518793447680176,-2.629531934647621,negative,,False,condition-level ratio-of-sums (bootstrap)
E2,claude-opus-4-8,P_C_vs_P0,0.05673099813192422,,,-0.10319076782971415,0.24641051512476686,0.6305466240660644,-1.1469318790849266,2.738772867788985,positive,,False,condition-level ratio-of-sums (bootstrap)
E2,claude-opus-4-8,P_A_vs_P_B,0.5298568082467605,,,0.4256837669094038,0.6466363766466756,9.287468016254971,7.4614958393982205,11.33441067998152,positive,,False,condition-level ratio-of-sums (bootstrap)
E2,claude-opus-4-8,P_A_vs_P_C,0.1117507587800646,,,-0.06399659550669234,0.21494463168492484,1.5610830633325887,-0.8939894676962667,3.0026321766457316,positive,,False,condition-level ratio-of-sums (bootstrap)
E2,claude-opus-4-8,P_B_vs_P_C,-0.41810604946669594,,,-0.65924922367254,-0.23532650885718098,-3.9075810414684256,-6.161283175193069,-2.199340109377008,negative,,False,condition-level ratio-of-sums (bootstrap)
E2,gpt-5.5,P_A_vs_P0,0.04232737425465418,,,-0.2907718316155705,0.4083542729514882,0.2322263619557982,-1.5953005780386453,2.2404089284182764,positive,,False,condition-level ratio-of-sums (bootstrap)
E2,gpt-5.5,P_B_vs_P0,-0.1831573371397204,,,-0.3620541292177748,-0.01143132988318385,-1.995268489833429,-3.944123707647224,-0.12452994059096095,negative,,False,condition-level ratio-of-sums (bootstrap)
E2,gpt-5.5,P_C_vs_P0,-0.08770286223726437,,,-0.23096765704348954,0.054839636230413547,-1.186867435638775,-3.125644749074418,0.7421351682693313,negative,,False,condition-level ratio-of-sums (bootstrap)
E2,gpt-5.5,P_A_vs_P_B,0.22548471139437457,,,0.031165730994494822,0.44360557414079516,2.132321912993506,0.2947222928023321,4.195006750644299,positive,,False,condition-level ratio-of-sums (bootstrap)
E2,gpt-5.5,P_A_vs_P_C,0.13003023649191855,,,-0.08930126338813782,0.36377930972141836,1.1078290656192746,-0.7608271571823992,3.099319847852085,positive,,False,condition-level ratio-of-sums (bootstrap)
E2,gpt-5.5,P_B_vs_P_C,-0.09545447490245604,,,-0.21885974554450183,0.011282443881253101,-1.6284004292499088,-3.7336259400555636,0.19247223849898146,negative,,False,condition-level ratio-of-sums (bootstrap)


==> anc/analysis/score_responses.py <==
"""Score the Phase B confirmatory run: per-response Q1/E1/E3 + parseability, per-cell C2.

Inputs are the two locked main-run logs (must resolve under phase_4/runs/). Outputs:
- phase_4/runs/analysis/scored_responses.csv  (one row per response)
- phase_4/runs/analysis/c2_by_cell.csv        (one row per model x condition x task)

Q1 is the slow step (subprocess pytest/vitest per response); results are cached by
(model, condition, task_id, run_number) so re-runs resume. "parseable" uses the SAME
AST parser as C2 (codebook fallback) so the P_C unparseable-exclusion is consistent.
"""

from __future__ import annotations

import argparse
import csv
import json
import subprocess
from concurrent.futures import ThreadPoolExecutor, as_completed
from pathlib import Path
from typing import Any

from phase_4.runner.logging_utils import ensure_input_under_runs
from phase_4.scoring.c2_similarity import (
    CellResponses,
    _extract_code,
    _parse,
    c2_by_cell,
    language_for_task_id,
)
from phase_4.scoring.q1_correctness import score_correctness

ANALYSIS_DIR = Path("phase_4/runs/analysis")
SCORED_CSV = ANALYSIS_DIR / "scored_responses.csv"
C2_CSV = ANALYSIS_DIR / "c2_by_cell.csv"

SCORED_FIELDS = [
    "model",
    "condition",
    "task_id",
    "run_number",
    "language",
    "q1_pass_rate",
    "q1_passed",
    "q1_total",
    "q1_status",
    "parseable",
    "e1_output_tokens",
    "e3_input_tokens",
]


def load_run_records(paths: list[Path]) -> list[dict[str, Any]]:
    records: list[dict[str, Any]] = []
    for path in paths:
        ensure_input_under_runs(path)
        with path.open(encoding="utf-8") as f:
            for line in f:
                line = line.strip()
                if not line:
                    continue
                obj = json.loads(line)
                md = obj.get("response_metadata", {}) or {}
                records.append(
                    {
                        "model": obj["model"],
                        "condition": obj["condition"],
                        "task_id": obj["task_id"],
                        "run_number": int(obj["run_number"]),
                        "response_text": obj.get("response_text") or "",
                        "output_tokens": int(md.get("output_tokens") or 0),
                        "input_tokens": int(md.get("input_tokens") or 0),
                        "errors": obj.get("errors"),
                    }
                )
    return records


def _key(r: dict[str, Any]) -> tuple[str, str, str, int]:
    return (r["model"], r["condition"], r["task_id"], r["run_number"])


def _is_parseable(response_text: str, task_id: str) -> bool:
    lang = language_for_task_id(task_id)
    return _parse(_extract_code(response_text), lang) is not None


def _score_one(r: dict[str, Any]) -> dict[str, Any]:
    lang = language_for_task_id(r["task_id"])
    try:
        q = score_correctness(r["response_text"], r["task_id"], lang)
    except subprocess.TimeoutExpired:
        q = {"q1_pass_rate": 0.0, "q1_passed": 0, "q1_total": None, "q1_status": "timeout"}
    parseable = _is_parseable(r["response_text"], r["task_id"])
    return {
        "model": r["model"],
        "condition": r["condition"],
        "task_id": r["task_id"],
        "run_number": r["run_number"],
        "language": lang,
        "q1_pass_rate": q.get("q1_pass_rate"),
        "q1_passed": q.get("q1_passed"),
        "q1_total": q.get("q1_total"),
        "q1_status": q.get("q1_status"),
        "parseable": int(parseable),
        "e1_output_tokens": r["output_tokens"],
        "e3_input_tokens": r["input_tokens"],
    }


def _load_cache() -> dict[tuple[str, str, str, int], dict[str, Any]]:
    if not SCORED_CSV.is_file():
        return {}
    out: dict[tuple[str, str, str, int], dict[str, Any]] = {}
    with SCORED_CSV.open(encoding="utf-8", newline="") as f:
        for row in csv.DictReader(f):
            out[(row["model"], row["condition"], row["task_id"], int(row["run_number"]))] = row
    return out


def score_all(paths: list[Path], workers: int = 8) -> list[dict[str, Any]]:
    records = load_run_records(paths)
    cache = _load_cache()
    todo = [r for r in records if _key(r) not in cache]
    done = [cache[_key(r)] for r in records if _key(r) in cache]
    print(f"records={len(records)} cached={len(done)} to_score={len(todo)}", flush=True)

    results: list[dict[str, Any]] = list(done)
    completed = 0
    with ThreadPoolExecutor(max_workers=workers) as ex:
        futs = {ex.submit(_score_one, r): r for r in todo}
        for fut in as_completed(futs):
            results.append(fut.result())
            completed += 1
            if completed % 20 == 0:
                print(f"  scored {completed}/{len(todo)}", flush=True)

    results.sort(key=lambda x: (x["model"], x["condition"], x["task_id"], int(x["run_number"])))
    ANALYSIS_DIR.mkdir(parents=True, exist_ok=True)
    with SCORED_CSV.open("w", encoding="utf-8", newline="") as f:
        w = csv.DictWriter(f, fieldnames=SCORED_FIELDS)
        w.writeheader()
        for row in results:
            w.writerow({k: row.get(k, "") for k in SCORED_FIELDS})
    print(f"wrote {SCORED_CSV} ({len(results)} rows)", flush=True)
    return results


def _c2_one_cell(args: tuple[str, str, str, list[str]]) -> tuple[str, str, str, float]:
    from phase_4.scoring.c2_similarity import cell_c2, language_for_task_id
    m, c, t, responses = args
    return (m, c, t, cell_c2(responses, language_for_task_id(t)))


def compute_c2(paths: list[Path], workers: int = 8) -> None:
    from concurrent.futures import ProcessPoolExecutor

    records = load_run_records(paths)
    cells: dict[tuple[str, str, str], list[tuple[int, str]]] = {}
    for r in records:
        cells.setdefault((r["model"], r["condition"], r["task_id"]), []).append(
            (r["run_number"], r["response_text"])
        )
    tasks = [
        (m, c, t, [txt for _rn, txt in sorted(v)])
        for (m, c, t), v in cells.items()
    ]
    rows = []
    done = 0
    with ProcessPoolExecutor(max_workers=workers) as ex:
        for (m, c, t, val) in ex.map(_c2_one_cell, tasks):
            rows.append({"model": m, "condition": c, "task_id": t, "c2_ast_similarity": val})
            done += 1
            if done % 8 == 0:
                print(f"  c2 cells {done}/{len(tasks)}", flush=True)
    rows.sort(key=lambda x: (x["model"], x["condition"], x["task_id"]))
    with C2_CSV.open("w", encoding="utf-8", newline="") as f:
        w = csv.DictWriter(f, fieldnames=["model", "condition", "task_id", "c2_ast_similarity"])
        w.writeheader()
        for row in rows:
            w.writerow(row)
    print(f"wrote {C2_CSV} ({len(rows)} cells)", flush=True)


def main() -> None:
    p = argparse.ArgumentParser()
    p.add_argument("logs", nargs="+")
    p.add_argument("--workers", type=int, default=8)
    p.add_argument("--skip-q1", action="store_true")
    p.add_argument("--skip-c2", action="store_true")
    args = p.parse_args()
    paths = [Path(x) for x in args.logs]
    if not args.skip_q1:
        score_all(paths, workers=args.workers)
    if not args.skip_c2:
        compute_c2(paths)


if __name__ == "__main__":
    main()


==> anc/analysis/scored_responses.csv <==
model,condition,task_id,run_number,language,q1_pass_rate,q1_passed,q1_total,q1_status,parseable,e1_output_tokens,e3_input_tokens
claude-opus-4-8,P0,D-PY-1,1,Python,1.0,8,8,passed,1,1361,232
claude-opus-4-8,P0,D-PY-1,2,Python,1.0,8,8,passed,1,1109,232
claude-opus-4-8,P0,D-PY-1,3,Python,1.0,8,8,passed,1,1018,232
claude-opus-4-8,P0,D-PY-1,4,Python,1.0,8,8,passed,1,909,232
claude-opus-4-8,P0,D-PY-1,5,Python,1.0,8,8,passed,1,1050,232
claude-opus-4-8,P0,D-PY-2,1,Python,0.875,7,8,failed,1,1251,299
claude-opus-4-8,P0,D-PY-2,2,Python,0.375,3,8,failed,1,1260,299
claude-opus-4-8,P0,D-PY-2,3,Python,0.375,3,8,failed,1,1168,299
claude-opus-4-8,P0,D-PY-2,4,Python,0.875,7,8,failed,1,1266,299
claude-opus-4-8,P0,D-PY-2,5,Python,0.875,7,8,failed,1,1229,299
claude-opus-4-8,P0,D-TS-1,1,TypeScript,1.0,11,11,passed,1,1576,403
claude-opus-4-8,P0,D-TS-1,2,TypeScript,1.0,11,11,passed,1,1442,403
claude-opus-4-8,P0,D-TS-1,3,TypeScript,1.0,11,11,passed,1,1414,403
claude-opus-4-8,P0,D-TS-1,4,TypeScript,1.0,11,11,passed,1,1543,403
claude-opus-4-8,P0,D-TS-1,5,TypeScript,1.0,11,11,passed,1,1532,403
claude-opus-4-8,P0,D-TS-2,1,TypeScript,0.9,9,10,failed,1,1962,490
claude-opus-4-8,P0,D-TS-2,2,TypeScript,0.9,9,10,failed,1,1737,490
claude-opus-4-8,P0,D-TS-2,3,TypeScript,0.9,9,10,failed,1,1872,490
claude-opus-4-8,P0,D-TS-2,4,TypeScript,0.9,9,10,failed,1,1935,490
claude-opus-4-8,P0,D-TS-2,5,TypeScript,0.9,9,10,failed,1,1707,490
claude-opus-4-8,P0,I-PY-1,1,Python,1.0,8,8,passed,1,578,146
claude-opus-4-8,P0,I-PY-1,2,Python,1.0,8,8,passed,1,842,146
claude-opus-4-8,P0,I-PY-1,3,Python,1.0,8,8,passed,1,570,146
claude-opus-4-8,P0,I-PY-1,4,Python,1.0,8,8,passed,1,548,146
claude-opus-4-8,P0,I-PY-1,5,Python,1.0,8,8,passed,1,678,146
claude-opus-4-8,P0,I-PY-2,1,Python,1.0,8,8,passed,1,1463,154
claude-opus-4-8,P0,I-PY-2,2,Python,1.0,8,8,passed,1,1734,154
claude-opus-4-8,P0,I-PY-2,3,Python,1.0,8,8,passed,1,1192,154
claude-opus-4-8,P0,I-PY-2,4,Python,1.0,8,8,passed,1,1585,154
claude-opus-4-8,P0,I-PY-2,5,Python,1.0,8,8,passed,1,1559,154
claude-opus-4-8,P0,I-TS-1,1,TypeScript,0.9090909090909091,10,11,failed,1,1289,273
claude-opus-4-8,P0,I-TS-1,2,TypeScript,1.0,11,11,passed,1,1688,273
claude-opus-4-8,P0,I-TS-1,3,TypeScript,0.7272727272727273,8,11,failed,1,1238,273
claude-opus-4-8,P0,I-TS-1,4,TypeScript,1.0,11,11,passed,1,1769,273
claude-opus-4-8,P0,I-TS-1,5,TypeScript,0.9090909090909091,10,11,failed,1,1618,273
claude-opus-4-8,P0,I-TS-2,1,TypeScript,0.9090909090909091,10,11,failed,1,2061,161
claude-opus-4-8,P0,I-TS-2,2,TypeScript,1.0,11,11,passed,1,2383,161
claude-opus-4-8,P0,I-TS-2,3,TypeScript,0.0,,,failed,1,2119,161
claude-opus-4-8,P0,I-TS-2,4,TypeScript,0.9090909090909091,10,11,failed,1,2132,161
claude-opus-4-8,P0,I-TS-2,5,TypeScript,1.0,11,11,passed,1,2153,161
claude-opus-4-8,P0,R-PY-1,1,Python,1.0,8,8,passed,1,1140,415
claude-opus-4-8,P0,R-PY-1,2,Python,1.0,8,8,passed,1,905,415
claude-opus-4-8,P0,R-PY-1,3,Python,1.0,8,8,passed,1,1095,415
claude-opus-4-8,P0,R-PY-1,4,Python,1.0,8,8,passed,1,1163,415
claude-opus-4-8,P0,R-PY-1,5,Python,1.0,8,8,passed,1,1079,415
claude-opus-4-8,P0,R-PY-2,1,Python,1.0,8,8,passed,1,621,398
claude-opus-4-8,P0,R-PY-2,2,Python,1.0,8,8,passed,1,685,398
claude-opus-4-8,P0,R-PY-2,3,Python,1.0,8,8,passed,1,594,398
claude-opus-4-8,P0,R-PY-2,4,Python,1.0,8,8,passed,1,745,398
claude-opus-4-8,P0,R-PY-2,5,Python,1.0,8,8,passed,1,714,398
claude-opus-4-8,P0,R-TS-1,1,TypeScript,0.9090909090909091,10,11,failed,1,992,554
claude-opus-4-8,P0,R-TS-1,2,TypeScript,0.9090909090909091,10,11,failed,1,1075,554
claude-opus-4-8,P0,R-TS-1,3,TypeScript,0.9090909090909091,10,11,failed,1,1194,554
claude-opus-4-8,P0,R-TS-1,4,TypeScript,0.9090909090909091,10,11,failed,1,1074,554
claude-opus-4-8,P0,R-TS-1,5,TypeScript,0.9090909090909091,10,11,failed,1,1012,554
claude-opus-4-8,P0,R-TS-2,1,TypeScript,0.9090909090909091,10,11,failed,1,965,689
claude-opus-4-8,P0,R-TS-2,2,TypeScript,0.9090909090909091,10,11,failed,1,885,689
claude-opus-4-8,P0,R-TS-2,3,TypeScript,0.9090909090909091,10,11,failed,1,914,689
claude-opus-4-8,P0,R-TS-2,4,TypeScript,0.9090909090909091,10,11,failed,1,993,689
claude-opus-4-8,P0,R-TS-2,5,TypeScript,0.9090909090909091,10,11,failed,1,917,689
claude-opus-4-8,P_A,D-PY-1,1,Python,1.0,8,8,passed,1,1010,733
claude-opus-4-8,P_A,D-PY-1,2,Python,1.0,8,8,passed,1,918,733
claude-opus-4-8,P_A,D-PY-1,3,Python,1.0,8,8,passed,1,754,733
claude-opus-4-8,P_A,D-PY-1,4,Python,1.0,8,8,passed,1,1126,733
claude-opus-4-8,P_A,D-PY-1,5,Python,1.0,8,8,passed,1,1186,733
claude-opus-4-8,P_A,D-PY-2,1,Python,0.375,3,8,failed,1,1279,800
claude-opus-4-8,P_A,D-PY-2,2,Python,0.875,7,8,failed,1,1150,800
claude-opus-4-8,P_A,D-PY-2,3,Python,0.375,3,8,failed,1,1377,800
claude-opus-4-8,P_A,D-PY-2,4,Python,0.375,3,8,failed,1,1234,800
claude-opus-4-8,P_A,D-PY-2,5,Python,0.375,3,8,failed,1,1325,800
claude-opus-4-8,P_A,D-TS-1,1,TypeScript,0.5454545454545454,6,11,failed,1,1631,904
claude-opus-4-8,P_A,D-TS-1,2,TypeScript,0.5454545454545454,6,11,failed,1,1613,904
claude-opus-4-8,P_A,D-TS-1,3,TypeScript,1.0,11,11,passed,1,1606,904
claude-opus-4-8,P_A,D-TS-1,4,TypeScript,0.5454545454545454,6,11,failed,1,1462,904
claude-opus-4-8,P_A,D-TS-1,5,TypeScript,1.0,11,11,passed,1,1872,904
claude-opus-4-8,P_A,D-TS-2,1,TypeScript,0.9,9,10,failed,1,1898,991
claude-opus-4-8,P_A,D-TS-2,2,TypeScript,0.9,9,10,failed,1,2006,991
claude-opus-4-8,P_A,D-TS-2,3,TypeScript,0.9,9,10,failed,1,2017,991
claude-opus-4-8,P_A,D-TS-2,4,TypeScript,0.9,9,10,failed,1,1939,991
claude-opus-4-8,P_A,D-TS-2,5,TypeScript,0.9,9,10,failed,1,1827,991
claude-opus-4-8,P_A,I-PY-1,1,Python,1.0,8,8,passed,1,630,647
claude-opus-4-8,P_A,I-PY-1,2,Python,1.0,8,8,passed,1,711,647
claude-opus-4-8,P_A,I-PY-1,3,Python,1.0,8,8,passed,1,900,647
claude-opus-4-8,P_A,I-PY-1,4,Python,1.0,8,8,passed,1,934,647
claude-opus-4-8,P_A,I-PY-1,5,Python,1.0,8,8,passed,1,733,647
claude-opus-4-8,P_A,I-PY-2,1,Python,1.0,8,8,passed,1,1385,655
claude-opus-4-8,P_A,I-PY-2,2,Python,1.0,8,8,passed,1,1510,655
claude-opus-4-8,P_A,I-PY-2,3,Python,1.0,8,8,passed,1,1433,655
claude-opus-4-8,P_A,I-PY-2,4,Python,1.0,8,8,passed,1,1517,655
claude-opus-4-8,P_A,I-PY-2,5,Python,1.0,8,8,passed,1,1579,655
claude-opus-4-8,P_A,I-TS-1,1,TypeScript,1.0,11,11,passed,1,1723,774
claude-opus-4-8,P_A,I-TS-1,2,TypeScript,0.0,,,failed,1,1654,774
claude-opus-4-8,P_A,I-TS-1,3,TypeScript,0.7272727272727273,8,11,failed,1,2248,774
claude-opus-4-8,P_A,I-TS-1,4,TypeScript,0.7272727272727273,8,11,failed,1,1513,774
claude-opus-4-8,P_A,I-TS-1,5,TypeScript,0.7272727272727273,8,11,failed,1,1688,774
claude-opus-4-8,P_A,I-TS-2,1,TypeScript,0.9090909090909091,10,11,failed,1,1537,662
claude-opus-4-8,P_A,I-TS-2,2,TypeScript,0.9090909090909091,10,11,failed,1,1791,662
claude-opus-4-8,P_A,I-TS-2,3,TypeScript,0.9090909090909091,10,11,failed,1,1774,662
claude-opus-4-8,P_A,I-TS-2,4,TypeScript,0.9090909090909091,10,11,failed,1,1948,662
claude-opus-4-8,P_A,I-TS-2,5,TypeScript,0.8181818181818182,9,11,failed,1,1387,662
claude-opus-4-8,P_A,R-PY-1,1,Python,1.0,8,8,passed,1,1447,916
claude-opus-4-8,P_A,R-PY-1,2,Python,1.0,8,8,passed,1,1364,916
claude-opus-4-8,P_A,R-PY-1,3,Python,0.875,7,8,failed,1,1522,916
claude-opus-4-8,P_A,R-PY-1,4,Python,1.0,8,8,passed,1,1188,916
claude-opus-4-8,P_A,R-PY-1,5,Python,1.0,8,8,passed,1,1383,916
claude-opus-4-8,P_A,R-PY-2,1,Python,1.0,8,8,passed,1,979,899
claude-opus-4-8,P_A,R-PY-2,2,Python,1.0,8,8,passed,1,921,899
claude-opus-4-8,P_A,R-PY-2,3,Python,1.0,8,8,passed,1,1081,899
claude-opus-4-8,P_A,R-PY-2,4,Python,1.0,8,8,passed,1,969,899
claude-opus-4-8,P_A,R-PY-2,5,Python,1.0,8,8,passed,1,1113,899
claude-opus-4-8,P_A,R-TS-1,1,TypeScript,0.9090909090909091,10,11,failed,1,1042,1055
claude-opus-4-8,P_A,R-TS-1,2,TypeScript,0.9090909090909091,10,11,failed,1,1660,1055
claude-opus-4-8,P_A,R-TS-1,3,TypeScript,0.9090909090909091,10,11,failed,1,1116,1055
claude-opus-4-8,P_A,R-TS-1,4,TypeScript,0.9090909090909091,10,11,failed,1,1159,1055
claude-opus-4-8,P_A,R-TS-1,5,TypeScript,0.9090909090909091,10,11,failed,1,1519,1055
claude-opus-4-8,P_A,R-TS-2,1,TypeScript,0.9090909090909091,10,11,failed,1,1690,1190
claude-opus-4-8,P_A,R-TS-2,2,TypeScript,0.9090909090909091,10,11,failed,1,1554,1190
claude-opus-4-8,P_A,R-TS-2,3,TypeScript,0.9090909090909091,10,11,failed,1,2097,1190
claude-opus-4-8,P_A,R-TS-2,4,TypeScript,0.9090909090909091,10,11,failed,1,1613,1190
claude-opus-4-8,P_A,R-TS-2,5,TypeScript,0.9090909090909091,10,11,failed,1,1302,1190
claude-opus-4-8,P_B,D-PY-1,1,Python,1.0,8,8,passed,1,665,727
claude-opus-4-8,P_B,D-PY-1,2,Python,1.0,8,8,passed,1,643,727
claude-opus-4-8,P_B,D-PY-1,3,Python,1.0,8,8,passed,1,661,727
claude-opus-4-8,P_B,D-PY-1,4,Python,1.0,8,8,passed,1,617,727
claude-opus-4-8,P_B,D-PY-1,5,Python,1.0,8,8,passed,1,679,727
claude-opus-4-8,P_B,D-PY-2,1,Python,0.875,7,8,failed,1,880,794
claude-opus-4-8,P_B,D-PY-2,2,Python,0.875,7,8,failed,1,880,794
claude-opus-4-8,P_B,D-PY-2,3,Python,0.875,7,8,failed,1,809,794
claude-opus-4-8,P_B,D-PY-2,4,Python,0.875,7,8,failed,1,848,794
claude-opus-4-8,P_B,D-PY-2,5,Python,0.875,7,8,failed,1,817,794
claude-opus-4-8,P_B,D-TS-1,1,TypeScript,0.5454545454545454,6,11,failed,1,971,898
claude-opus-4-8,P_B,D-TS-1,2,TypeScript,0.5454545454545454,6,11,failed,1,788,898
claude-opus-4-8,P_B,D-TS-1,3,TypeScript,0.5454545454545454,6,11,failed,1,851,898
claude-opus-4-8,P_B,D-TS-1,4,TypeScript,0.5454545454545454,6,11,failed,1,774,898
claude-opus-4-8,P_B,D-TS-1,5,TypeScript,0.5454545454545454,6,11,failed,1,974,898
claude-opus-4-8,P_B,D-TS-2,1,TypeScript,0.8,8,10,failed,1,1324,985
claude-opus-4-8,P_B,D-TS-2,2,TypeScript,0.8,8,10,failed,1,1386,985
claude-opus-4-8,P_B,D-TS-2,3,TypeScript,0.9,9,10,failed,1,1339,985
claude-opus-4-8,P_B,D-TS-2,4,TypeScript,0.9,9,10,failed,1,1529,985
claude-opus-4-8,P_B,D-TS-2,5,TypeScript,0.9,9,10,failed,1,1506,985
claude-opus-4-8,P_B,I-PY-1,1,Python,1.0,8,8,passed,1,443,641
claude-opus-4-8,P_B,I-PY-1,2,Python,1.0,8,8,passed,1,369,641
claude-opus-4-8,P_B,I-PY-1,3,Python,1.0,8,8,passed,1,367,641
claude-opus-4-8,P_B,I-PY-1,4,Python,1.0,8,8,passed,1,377,641
claude-opus-4-8,P_B,I-PY-1,5,Python,1.0,8,8,passed,1,385,641
claude-opus-4-8,P_B,I-PY-2,1,Python,1.0,8,8,passed,1,885,649
claude-opus-4-8,P_B,I-PY-2,2,Python,1.0,8,8,passed,1,751,649
claude-opus-4-8,P_B,I-PY-2,3,Python,1.0,8,8,passed,1,769,649
claude-opus-4-8,P_B,I-PY-2,4,Python,1.0,8,8,passed,1,843,649
claude-opus-4-8,P_B,I-PY-2,5,Python,1.0,8,8,passed,1,772,649
claude-opus-4-8,P_B,I-TS-1,1,TypeScript,0.9090909090909091,10,11,failed,1,1128,768
claude-opus-4-8,P_B,I-TS-1,2,TypeScript,0.9090909090909091,10,11,failed,1,850,768
claude-opus-4-8,P_B,I-TS-1,3,TypeScript,0.9090909090909091,10,11,failed,1,852,768
claude-opus-4-8,P_B,I-TS-1,4,TypeScript,0.7272727272727273,8,11,failed,1,905,768
claude-opus-4-8,P_B,I-TS-1,5,TypeScript,0.9090909090909091,10,11,failed,1,1129,768
claude-opus-4-8,P_B,I-TS-2,1,TypeScript,0.8181818181818182,9,11,failed,1,966,656
claude-opus-4-8,P_B,I-TS-2,2,TypeScript,0.8181818181818182,9,11,failed,1,1039,656
claude-opus-4-8,P_B,I-TS-2,3,TypeScript,0.8181818181818182,9,11,failed,1,963,656
claude-opus-4-8,P_B,I-TS-2,4,TypeScript,0.8181818181818182,9,11,failed,1,928,656
claude-opus-4-8,P_B,I-TS-2,5,TypeScript,0.8181818181818182,9,11,failed,1,1043,656
claude-opus-4-8,P_B,R-PY-1,1,Python,0.875,7,8,failed,1,969,910
claude-opus-4-8,P_B,R-PY-1,2,Python,1.0,8,8,passed,1,765,910
claude-opus-4-8,P_B,R-PY-1,3,Python,1.0,8,8,passed,1,754,910
claude-opus-4-8,P_B,R-PY-1,4,Python,1.0,8,8,passed,1,827,910
claude-opus-4-8,P_B,R-PY-1,5,Python,1.0,8,8,passed,1,848,910
claude-opus-4-8,P_B,R-PY-2,1,Python,1.0,8,8,passed,1,734,893
claude-opus-4-8,P_B,R-PY-2,2,Python,1.0,8,8,passed,1,646,893
claude-opus-4-8,P_B,R-PY-2,3,Python,1.0,8,8,passed,1,728,893
claude-opus-4-8,P_B,R-PY-2,4,Python,1.0,8,8,passed,1,660,893
claude-opus-4-8,P_B,R-PY-2,5,Python,1.0,8,8,passed,1,687,893
claude-opus-4-8,P_B,R-TS-1,1,TypeScript,0.9090909090909091,10,11,failed,1,890,1049
claude-opus-4-8,P_B,R-TS-1,2,TypeScript,0.9090909090909091,10,11,failed,1,918,1049
claude-opus-4-8,P_B,R-TS-1,3,TypeScript,0.9090909090909091,10,11,failed,1,888,1049
claude-opus-4-8,P_B,R-TS-1,4,TypeScript,0.9090909090909091,10,11,failed,1,810,1049
claude-opus-4-8,P_B,R-TS-1,5,TypeScript,0.9090909090909091,10,11,failed,1,928,1049
claude-opus-4-8,P_B,R-TS-2,1,TypeScript,0.9090909090909091,10,11,failed,1,789,1184
claude-opus-4-8,P_B,R-TS-2,2,TypeScript,0.9090909090909091,10,11,failed,1,907,1184
claude-opus-4-8,P_B,R-TS-2,3,TypeScript,0.9090909090909091,10,11,failed,1,822,1184
claude-opus-4-8,P_B,R-TS-2,4,TypeScript,0.9090909090909091,10,11,failed,1,887,1184
claude-opus-4-8,P_B,R-TS-2,5,TypeScript,0.9090909090909091,10,11,failed,1,980,1184
claude-opus-4-8,P_C,D-PY-1,1,Python,1.0,8,8,passed,1,846,760
claude-opus-4-8,P_C,D-PY-1,2,Python,1.0,8,8,passed,1,827,760
claude-opus-4-8,P_C,D-PY-1,3,Python,1.0,8,8,passed,1,876,760
claude-opus-4-8,P_C,D-PY-1,4,Python,1.0,8,8,passed,1,948,760
claude-opus-4-8,P_C,D-PY-1,5,Python,1.0,8,8,passed,1,809,760
claude-opus-4-8,P_C,D-PY-2,1,Python,0.375,3,8,failed,1,974,827
claude-opus-4-8,P_C,D-PY-2,2,Python,0.375,3,8,failed,1,1154,827
claude-opus-4-8,P_C,D-PY-2,3,Python,0.375,3,8,failed,1,1053,827
claude-opus-4-8,P_C,D-PY-2,4,Python,0.375,3,8,failed,1,1130,827
claude-opus-4-8,P_C,D-PY-2,5,Python,0.375,3,8,failed,1,1141,827
claude-opus-4-8,P_C,D-TS-1,1,TypeScript,0.5454545454545454,6,11,failed,1,1105,931
claude-opus-4-8,P_C,D-TS-1,2,TypeScript,0.5454545454545454,6,11,failed,1,1082,931
claude-opus-4-8,P_C,D-TS-1,3,TypeScript,0.5454545454545454,6,11,failed,1,1410,931
claude-opus-4-8,P_C,D-TS-1,4,TypeScript,0.5454545454545454,6,11,failed,1,1184,931
claude-opus-4-8,P_C,D-TS-1,5,TypeScript,0.5454545454545454,6,11,failed,1,1035,931
claude-opus-4-8,P_C,D-TS-2,1,TypeScript,0.9,9,10,failed,1,1213,1018
claude-opus-4-8,P_C,D-TS-2,2,TypeScript,0.9,9,10,failed,1,1339,1018
claude-opus-4-8,P_C,D-TS-2,3,TypeScript,0.9,9,10,failed,1,1425,1018
claude-opus-4-8,P_C,D-TS-2,4,TypeScript,0.9,9,10,failed,1,1474,1018
claude-opus-4-8,P_C,D-TS-2,5,TypeScript,0.9,9,10,failed,1,1393,1018
claude-opus-4-8,P_C,I-PY-1,1,Python,1.0,8,8,passed,1,607,674
claude-opus-4-8,P_C,I-PY-1,2,Python,1.0,8,8,passed,1,792,674
claude-opus-4-8,P_C,I-PY-1,3,Python,1.0,8,8,passed,1,734,674
claude-opus-4-8,P_C,I-PY-1,4,Python,1.0,8,8,passed,1,528,674
claude-opus-4-8,P_C,I-PY-1,5,Python,1.0,8,8,passed,1,733,674
claude-opus-4-8,P_C,I-PY-2,1,Python,1.0,8,8,passed,1,1026,682
claude-opus-4-8,P_C,I-PY-2,2,Python,1.0,8,8,passed,1,902,682
claude-opus-4-8,P_C,I-PY-2,3,Python,0.0,,,failed,0,633,682
claude-opus-4-8,P_C,I-PY-2,4,Python,0.0,,,failed,0,565,682
claude-opus-4-8,P_C,I-PY-2,5,Python,1.0,8,8,passed,1,860,682
claude-opus-4-8,P_C,I-TS-1,1,TypeScript,0.0,,,failed,0,554,801
claude-opus-4-8,P_C,I-TS-1,2,TypeScript,0.0,,,failed,0,410,801
claude-opus-4-8,P_C,I-TS-1,3,TypeScript,0.0,,,failed,0,541,801
claude-opus-4-8,P_C,I-TS-1,4,TypeScript,0.0,,,failed,0,379,801
claude-opus-4-8,P_C,I-TS-1,5,TypeScript,0.0,,,failed,0,605,801
claude-opus-4-8,P_C,I-TS-2,1,TypeScript,0.0,,,failed,0,510,689
claude-opus-4-8,P_C,I-TS-2,2,TypeScript,0.0,,,failed,0,480,689
claude-opus-4-8,P_C,I-TS-2,3,TypeScript,0.0,,,failed,0,542,689
claude-opus-4-8,P_C,I-TS-2,4,TypeScript,0.0,,,failed,0,626,689
claude-opus-4-8,P_C,I-TS-2,5,TypeScript,0.0,,,failed,0,448,689
claude-opus-4-8,P_C,R-PY-1,1,Python,1.0,8,8,passed,1,1093,943
claude-opus-4-8,P_C,R-PY-1,2,Python,1.0,8,8,passed,1,939,943
claude-opus-4-8,P_C,R-PY-1,3,Python,1.0,8,8,passed,1,1303,943
claude-opus-4-8,P_C,R-PY-1,4,Python,1.0,8,8,passed,1,1188,943
claude-opus-4-8,P_C,R-PY-1,5,Python,1.0,8,8,passed,1,957,943
claude-opus-4-8,P_C,R-PY-2,1,Python,1.0,8,8,passed,1,950,926
claude-opus-4-8,P_C,R-PY-2,2,Python,1.0,8,8,passed,1,921,926
claude-opus-4-8,P_C,R-PY-2,3,Python,1.0,8,8,passed,1,918,926
claude-opus-4-8,P_C,R-PY-2,4,Python,1.0,8,8,passed,1,930,926
claude-opus-4-8,P_C,R-PY-2,5,Python,1.0,8,8,passed,1,961,926
claude-opus-4-8,P_C,R-TS-1,1,TypeScript,0.9090909090909091,10,11,failed,1,1074,1082
claude-opus-4-8,P_C,R-TS-1,2,TypeScript,0.9090909090909091,10,11,failed,1,1105,1082
claude-opus-4-8,P_C,R-TS-1,3,TypeScript,0.9090909090909091,10,11,failed,1,996,1082
claude-opus-4-8,P_C,R-TS-1,4,TypeScript,0.9090909090909091,10,11,failed,1,1002,1082
claude-opus-4-8,P_C,R-TS-1,5,TypeScript,0.9090909090909091,10,11,failed,1,880,1082
claude-opus-4-8,P_C,R-TS-2,1,TypeScript,0.0,,,failed,1,1168,1217
claude-opus-4-8,P_C,R-TS-2,2,TypeScript,0.9090909090909091,10,11,failed,1,1317,1217
claude-opus-4-8,P_C,R-TS-2,3,TypeScript,0.9090909090909091,10,11,failed,1,1072,1217
claude-opus-4-8,P_C,R-TS-2,4,TypeScript,0.9090909090909091,10,11,failed,1,1118,1217
claude-opus-4-8,P_C,R-TS-2,5,TypeScript,0.9090909090909091,10,11,failed,1,1194,1217
gpt-5.5,P0,D-PY-1,1,Python,1.0,8,8,passed,1,2352,159
gpt-5.5,P0,D-PY-1,2,Python,1.0,8,8,passed,1,795,159
gpt-5.5,P0,D-PY-1,3,Python,1.0,8,8,passed,1,721,159
gpt-5.5,P0,D-PY-1,4,Python,1.0,8,8,passed,1,807,159
gpt-5.5,P0,D-PY-1,5,Python,1.0,8,8,passed,1,2578,159
gpt-5.5,P0,D-PY-2,1,Python,0.875,7,8,failed,1,389,211
gpt-5.5,P0,D-PY-2,2,Python,0.875,7,8,failed,1,842,211
gpt-5.5,P0,D-PY-2,3,Python,0.875,7,8,failed,1,825,211
gpt-5.5,P0,D-PY-2,4,Python,0.875,7,8,failed,1,468,211
gpt-5.5,P0,D-PY-2,5,Python,0.875,7,8,failed,1,1003,211
gpt-5.5,P0,D-TS-1,1,TypeScript,1.0,11,11,passed,1,1810,282
gpt-5.5,P0,D-TS-1,2,TypeScript,1.0,11,11,passed,1,1394,282
gpt-5.5,P0,D-TS-1,3,TypeScript,1.0,11,11,passed,1,2568,282
gpt-5.5,P0,D-TS-1,4,TypeScript,1.0,11,11,passed,1,939,282
gpt-5.5,P0,D-TS-1,5,TypeScript,1.0,11,11,passed,1,2529,282
gpt-5.5,P0,D-TS-2,1,TypeScript,0.9,9,10,failed,1,941,326
gpt-5.5,P0,D-TS-2,2,TypeScript,0.8,8,10,failed,1,1053,326
gpt-5.5,P0,D-TS-2,3,TypeScript,1.0,10,10,passed,1,3193,326
gpt-5.5,P0,D-TS-2,4,TypeScript,1.0,10,10,passed,1,3843,326
gpt-5.5,P0,D-TS-2,5,TypeScript,0.9,9,10,failed,1,3559,326
gpt-5.5,P0,I-PY-1,1,Python,1.0,8,8,passed,1,245,105
gpt-5.5,P0,I-PY-1,2,Python,1.0,8,8,passed,1,361,105
gpt-5.5,P0,I-PY-1,3,Python,1.0,8,8,passed,1,243,105
gpt-5.5,P0,I-PY-1,4,Python,1.0,8,8,passed,1,232,105
gpt-5.5,P0,I-PY-1,5,Python,1.0,8,8,passed,1,257,105
gpt-5.5,P0,I-PY-2,1,Python,1.0,8,8,passed,1,1042,110
gpt-5.5,P0,I-PY-2,2,Python,1.0,8,8,passed,1,1194,110
gpt-5.5,P0,I-PY-2,3,Python,1.0,8,8,passed,1,1156,110
gpt-5.5,P0,I-PY-2,4,Python,1.0,8,8,passed,1,856,110
gpt-5.5,P0,I-PY-2,5,Python,1.0,8,8,passed,1,1173,110
gpt-5.5,P0,I-TS-1,1,TypeScript,1.0,11,11,passed,1,2538,193
gpt-5.5,P0,I-TS-1,2,TypeScript,1.0,11,11,passed,1,4052,193
gpt-5.5,P0,I-TS-1,3,TypeScript,1.0,11,11,passed,1,3512,193
gpt-5.5,P0,I-TS-1,4,TypeScript,1.0,11,11,passed,1,2910,193
gpt-5.5,P0,I-TS-1,5,TypeScript,1.0,11,11,passed,1,1924,193
gpt-5.5,P0,I-TS-2,1,TypeScript,1.0,11,11,passed,1,1280,117
gpt-5.5,P0,I-TS-2,2,TypeScript,1.0,11,11,passed,1,977,117
gpt-5.5,P0,I-TS-2,3,TypeScript,1.0,11,11,passed,1,979,117
gpt-5.5,P0,I-TS-2,4,TypeScript,1.0,11,11,passed,1,1250,117
gpt-5.5,P0,I-TS-2,5,TypeScript,1.0,11,11,passed,1,961,117
gpt-5.5,P0,R-PY-1,1,Python,1.0,8,8,passed,1,465,285
gpt-5.5,P0,R-PY-1,2,Python,1.0,8,8,passed,1,409,285
gpt-5.5,P0,R-PY-1,3,Python,1.0,8,8,passed,1,435,285
gpt-5.5,P0,R-PY-1,4,Python,1.0,8,8,passed,1,702,285
gpt-5.5,P0,R-PY-1,5,Python,1.0,8,8,passed,1,568,285
gpt-5.5,P0,R-PY-2,1,Python,1.0,8,8,passed,1,332,297
gpt-5.5,P0,R-PY-2,2,Python,1.0,8,8,passed,1,359,297
gpt-5.5,P0,R-PY-2,3,Python,1.0,8,8,passed,1,351,297
gpt-5.5,P0,R-PY-2,4,Python,1.0,8,8,passed,1,353,297
gpt-5.5,P0,R-PY-2,5,Python,1.0,8,8,passed,1,332,297
gpt-5.5,P0,R-TS-1,1,TypeScript,0.9090909090909091,10,11,failed,1,785,388
gpt-5.5,P0,R-TS-1,2,TypeScript,0.9090909090909091,10,11,failed,1,776,388
gpt-5.5,P0,R-TS-1,3,TypeScript,0.9090909090909091,10,11,failed,1,639,388
gpt-5.5,P0,R-TS-1,4,TypeScript,0.9090909090909091,10,11,failed,1,780,388
gpt-5.5,P0,R-TS-1,5,TypeScript,0.9090909090909091,10,11,failed,1,795,388
gpt-5.5,P0,R-TS-2,1,TypeScript,0.9090909090909091,10,11,failed,1,837,479
gpt-5.5,P0,R-TS-2,2,TypeScript,0.9090909090909091,10,11,failed,1,935,479
gpt-5.5,P0,R-TS-2,3,TypeScript,0.9090909090909091,10,11,failed,1,880,479
gpt-5.5,P0,R-TS-2,4,TypeScript,0.9090909090909091,10,11,failed,1,880,479
gpt-5.5,P0,R-TS-2,5,TypeScript,0.9090909090909091,10,11,failed,1,1120,479
gpt-5.5,P_A,D-PY-1,1,Python,1.0,8,8,passed,1,642,516
gpt-5.5,P_A,D-PY-1,2,Python,1.0,8,8,passed,1,697,516
gpt-5.5,P_A,D-PY-1,3,Python,1.0,8,8,passed,1,655,516
gpt-5.5,P_A,D-PY-1,4,Python,1.0,8,8,passed,1,698,516
gpt-5.5,P_A,D-PY-1,5,Python,1.0,8,8,passed,1,613,516
gpt-5.5,P_A,D-PY-2,1,Python,0.875,7,8,failed,1,438,568
gpt-5.5,P_A,D-PY-2,2,Python,0.875,7,8,failed,1,701,568
gpt-5.5,P_A,D-PY-2,3,Python,0.875,7,8,failed,1,365,568
gpt-5.5,P_A,D-PY-2,4,Python,0.875,7,8,failed,1,737,568
gpt-5.5,P_A,D-PY-2,5,Python,0.875,7,8,failed,1,693,568
gpt-5.5,P_A,D-TS-1,1,TypeScript,1.0,11,11,passed,1,851,639
gpt-5.5,P_A,D-TS-1,2,TypeScript,1.0,11,11,passed,1,921,639
gpt-5.5,P_A,D-TS-1,3,TypeScript,1.0,11,11,passed,1,899,639
gpt-5.5,P_A,D-TS-1,4,TypeScript,1.0,11,11,passed,1,938,639
gpt-5.5,P_A,D-TS-1,5,TypeScript,0.5454545454545454,6,11,failed,1,928,639
gpt-5.5,P_A,D-TS-2,1,TypeScript,0.9,9,10,failed,1,3057,683
gpt-5.5,P_A,D-TS-2,2,TypeScript,1.0,10,10,passed,1,2824,683
gpt-5.5,P_A,D-TS-2,3,TypeScript,1.0,10,10,passed,1,2718,683
gpt-5.5,P_A,D-TS-2,4,TypeScript,0.8,8,10,failed,1,1483,683
gpt-5.5,P_A,D-TS-2,5,TypeScript,0.9,9,10,failed,1,936,683
gpt-5.5,P_A,I-PY-1,1,Python,1.0,8,8,passed,1,263,462
gpt-5.5,P_A,I-PY-1,2,Python,1.0,8,8,passed,1,300,462
gpt-5.5,P_A,I-PY-1,3,Python,1.0,8,8,passed,1,189,462
gpt-5.5,P_A,I-PY-1,4,Python,1.0,8,8,passed,1,253,462
gpt-5.5,P_A,I-PY-1,5,Python,1.0,8,8,passed,1,247,462
gpt-5.5,P_A,I-PY-2,1,Python,1.0,8,8,passed,1,1327,467
gpt-5.5,P_A,I-PY-2,2,Python,1.0,8,8,passed,1,867,467
gpt-5.5,P_A,I-PY-2,3,Python,1.0,8,8,passed,1,885,467
gpt-5.5,P_A,I-PY-2,4,Python,1.0,8,8,passed,1,920,467
gpt-5.5,P_A,I-PY-2,5,Python,1.0,8,8,passed,1,824,467
gpt-5.5,P_A,I-TS-1,1,TypeScript,0.0,,,failed,1,4096,550
gpt-5.5,P_A,I-TS-1,2,TypeScript,1.0,11,11,passed,1,2969,550
gpt-5.5,P_A,I-TS-1,3,TypeScript,0.0,,,failed,1,4096,550
gpt-5.5,P_A,I-TS-1,4,TypeScript,0.0,,,failed,1,4096,550
gpt-5.5,P_A,I-TS-1,5,TypeScript,0.0,,,failed,1,4096,550
gpt-5.5,P_A,I-TS-2,1,TypeScript,1.0,11,11,passed,1,958,474
gpt-5.5,P_A,I-TS-2,2,TypeScript,1.0,11,11,passed,1,567,474
gpt-5.5,P_A,I-TS-2,3,TypeScript,1.0,11,11,passed,1,772,474
gpt-5.5,P_A,I-TS-2,4,TypeScript,1.0,11,11,passed,1,1251,474
gpt-5.5,P_A,I-TS-2,5,TypeScript,1.0,11,11,passed,1,928,474
gpt-5.5,P_A,R-PY-1,1,Python,1.0,8,8,passed,1,993,642
gpt-5.5,P_A,R-PY-1,2,Python,1.0,8,8,passed,1,1237,642
gpt-5.5,P_A,R-PY-1,3,Python,1.0,8,8,passed,1,1548,642
gpt-5.5,P_A,R-PY-1,4,Python,1.0,8,8,passed,1,948,642
gpt-5.5,P_A,R-PY-1,5,Python,1.0,8,8,passed,1,982,642
gpt-5.5,P_A,R-PY-2,1,Python,1.0,8,8,passed,1,516,654
gpt-5.5,P_A,R-PY-2,2,Python,1.0,8,8,passed,1,447,654
gpt-5.5,P_A,R-PY-2,3,Python,1.0,8,8,passed,1,514,654
gpt-5.5,P_A,R-PY-2,4,Python,1.0,8,8,passed,1,437,654
gpt-5.5,P_A,R-PY-2,5,Python,1.0,8,8,passed,1,417,654
gpt-5.5,P_A,R-TS-1,1,TypeScript,0.9090909090909091,10,11,failed,1,730,745
gpt-5.5,P_A,R-TS-1,2,TypeScript,0.9090909090909091,10,11,failed,1,788,745
gpt-5.5,P_A,R-TS-1,3,TypeScript,0.9090909090909091,10,11,failed,1,824,745
gpt-5.5,P_A,R-TS-1,4,TypeScript,0.9090909090909091,10,11,failed,1,832,745
gpt-5.5,P_A,R-TS-1,5,TypeScript,0.9090909090909091,10,11,failed,1,799,745
gpt-5.5,P_A,R-TS-2,1,TypeScript,0.9090909090909091,10,11,failed,1,1131,836
gpt-5.5,P_A,R-TS-2,2,TypeScript,0.9090909090909091,10,11,failed,1,1143,836
gpt-5.5,P_A,R-TS-2,3,TypeScript,0.9090909090909091,10,11,failed,1,1175,836
gpt-5.5,P_A,R-TS-2,4,TypeScript,0.9090909090909091,10,11,failed,1,1082,836
gpt-5.5,P_A,R-TS-2,5,TypeScript,0.9090909090909091,10,11,failed,1,1112,836
gpt-5.5,P_B,D-PY-1,1,Python,1.0,8,8,passed,1,632,508
gpt-5.5,P_B,D-PY-1,2,Python,1.0,8,8,passed,1,687,508
gpt-5.5,P_B,D-PY-1,3,Python,1.0,8,8,passed,1,652,508
gpt-5.5,P_B,D-PY-1,4,Python,1.0,8,8,passed,1,697,508
gpt-5.5,P_B,D-PY-1,5,Python,1.0,8,8,passed,1,925,508
gpt-5.5,P_B,D-PY-2,1,Python,0.875,7,8,failed,1,432,560
gpt-5.5,P_B,D-PY-2,2,Python,0.875,7,8,failed,1,488,560
gpt-5.5,P_B,D-PY-2,3,Python,0.875,7,8,failed,1,263,560
gpt-5.5,P_B,D-PY-2,4,Python,0.875,7,8,failed,1,355,560
gpt-5.5,P_B,D-PY-2,5,Python,0.875,7,8,failed,1,596,560
gpt-5.5,P_B,D-TS-1,1,TypeScript,1.0,11,11,passed,1,860,631
gpt-5.5,P_B,D-TS-1,2,TypeScript,1.0,11,11,passed,1,1400,631
gpt-5.5,P_B,D-TS-1,3,TypeScript,1.0,11,11,passed,1,863,631
gpt-5.5,P_B,D-TS-1,4,TypeScript,1.0,11,11,passed,1,1471,631
gpt-5.5,P_B,D-TS-1,5,TypeScript,0.5454545454545454,6,11,failed,1,848,631
gpt-5.5,P_B,D-TS-2,1,TypeScript,0.9,9,10,failed,1,1474,675
gpt-5.5,P_B,D-TS-2,2,TypeScript,0.9,9,10,failed,1,1496,675
gpt-5.5,P_B,D-TS-2,3,TypeScript,0.9,9,10,failed,1,1430,675
gpt-5.5,P_B,D-TS-2,4,TypeScript,1.0,10,10,passed,1,2025,675
gpt-5.5,P_B,D-TS-2,5,TypeScript,0.9,9,10,failed,1,3124,675
gpt-5.5,P_B,I-PY-1,1,Python,1.0,8,8,passed,1,286,454
gpt-5.5,P_B,I-PY-1,2,Python,1.0,8,8,passed,1,253,454
gpt-5.5,P_B,I-PY-1,3,Python,1.0,8,8,passed,1,255,454
gpt-5.5,P_B,I-PY-1,4,Python,1.0,8,8,passed,1,250,454
gpt-5.5,P_B,I-PY-1,5,Python,1.0,8,8,passed,1,289,454
gpt-5.5,P_B,I-PY-2,1,Python,1.0,8,8,passed,1,864,459
gpt-5.5,P_B,I-PY-2,2,Python,1.0,8,8,passed,1,670,459
gpt-5.5,P_B,I-PY-2,3,Python,1.0,8,8,passed,1,1432,459
gpt-5.5,P_B,I-PY-2,4,Python,1.0,8,8,passed,1,924,459
gpt-5.5,P_B,I-PY-2,5,Python,1.0,8,8,passed,1,727,459
gpt-5.5,P_B,I-TS-1,1,TypeScript,1.0,11,11,passed,1,1411,542
gpt-5.5,P_B,I-TS-1,2,TypeScript,1.0,11,11,passed,1,3347,542
gpt-5.5,P_B,I-TS-1,3,TypeScript,1.0,11,11,passed,1,2945,542
gpt-5.5,P_B,I-TS-1,4,TypeScript,1.0,11,11,passed,1,3525,542
gpt-5.5,P_B,I-TS-1,5,TypeScript,0.0,,,failed,1,4096,542
gpt-5.5,P_B,I-TS-2,1,TypeScript,1.0,11,11,passed,1,792,466
gpt-5.5,P_B,I-TS-2,2,TypeScript,1.0,11,11,passed,1,891,466
gpt-5.5,P_B,I-TS-2,3,TypeScript,1.0,11,11,passed,1,593,466
gpt-5.5,P_B,I-TS-2,4,TypeScript,1.0,11,11,passed,1,888,466
gpt-5.5,P_B,I-TS-2,5,TypeScript,1.0,11,11,passed,1,927,466
gpt-5.5,P_B,R-PY-1,1,Python,1.0,8,8,passed,1,404,634
gpt-5.5,P_B,R-PY-1,2,Python,1.0,8,8,passed,1,487,634
gpt-5.5,P_B,R-PY-1,3,Python,1.0,8,8,passed,1,384,634
gpt-5.5,P_B,R-PY-1,4,Python,1.0,8,8,passed,1,444,634
gpt-5.5,P_B,R-PY-1,5,Python,1.0,8,8,passed,1,364,634
gpt-5.5,P_B,R-PY-2,1,Python,1.0,8,8,passed,1,397,646
gpt-5.5,P_B,R-PY-2,2,Python,1.0,8,8,passed,1,344,646
gpt-5.5,P_B,R-PY-2,3,Python,1.0,8,8,passed,1,350,646
gpt-5.5,P_B,R-PY-2,4,Python,1.0,8,8,passed,1,329,646
gpt-5.5,P_B,R-PY-2,5,Python,1.0,8,8,passed,1,578,646
gpt-5.5,P_B,R-TS-1,1,TypeScript,0.9090909090909091,10,11,failed,1,824,737
gpt-5.5,P_B,R-TS-1,2,TypeScript,0.9090909090909091,10,11,failed,1,777,737
gpt-5.5,P_B,R-TS-1,3,TypeScript,0.9090909090909091,10,11,failed,1,781,737
gpt-5.5,P_B,R-TS-1,4,TypeScript,0.9090909090909091,10,11,failed,1,791,737
gpt-5.5,P_B,R-TS-1,5,TypeScript,0.9090909090909091,10,11,failed,1,787,737
gpt-5.5,P_B,R-TS-2,1,TypeScript,0.9090909090909091,10,11,failed,1,868,828
gpt-5.5,P_B,R-TS-2,2,TypeScript,0.9090909090909091,10,11,failed,1,878,828
gpt-5.5,P_B,R-TS-2,3,TypeScript,0.9090909090909091,10,11,failed,1,883,828
gpt-5.5,P_B,R-TS-2,4,TypeScript,0.9090909090909091,10,11,failed,1,884,828
gpt-5.5,P_B,R-TS-2,5,TypeScript,0.9090909090909091,10,11,failed,1,1287,828
gpt-5.5,P_C,D-PY-1,1,Python,1.0,8,8,passed,1,650,495
gpt-5.5,P_C,D-PY-1,2,Python,1.0,8,8,passed,1,2152,495
gpt-5.5,P_C,D-PY-1,3,Python,1.0,8,8,passed,1,676,495
gpt-5.5,P_C,D-PY-1,4,Python,1.0,8,8,passed,1,762,495
gpt-5.5,P_C,D-PY-1,5,Python,1.0,8,8,passed,1,1169,495
gpt-5.5,P_C,D-PY-2,1,Python,0.875,7,8,failed,1,835,547
gpt-5.5,P_C,D-PY-2,2,Python,0.875,7,8,failed,1,879,547
gpt-5.5,P_C,D-PY-2,3,Python,0.875,7,8,failed,1,910,547
gpt-5.5,P_C,D-PY-2,4,Python,0.875,7,8,failed,1,629,547
gpt-5.5,P_C,D-PY-2,5,Python,0.875,7,8,failed,1,822,547
gpt-5.5,P_C,D-TS-1,1,TypeScript,1.0,11,11,passed,1,1375,618
gpt-5.5,P_C,D-TS-1,2,TypeScript,1.0,11,11,passed,1,876,618
gpt-5.5,P_C,D-TS-1,3,TypeScript,0.5454545454545454,6,11,failed,1,840,618
gpt-5.5,P_C,D-TS-1,4,TypeScript,0.5454545454545454,6,11,failed,1,837,618
gpt-5.5,P_C,D-TS-1,5,TypeScript,0.5454545454545454,6,11,failed,1,818,618
gpt-5.5,P_C,D-TS-2,1,TypeScript,1.0,10,10,passed,1,3245,662
gpt-5.5,P_C,D-TS-2,2,TypeScript,1.0,10,10,passed,1,3303,662
gpt-5.5,P_C,D-TS-2,3,TypeScript,0.9,9,10,failed,1,971,662
gpt-5.5,P_C,D-TS-2,4,TypeScript,1.0,10,10,passed,1,2168,662
gpt-5.5,P_C,D-TS-2,5,TypeScript,1.0,10,10,passed,1,1631,662
gpt-5.5,P_C,I-PY-1,1,Python,1.0,8,8,passed,1,278,441
gpt-5.5,P_C,I-PY-1,2,Python,1.0,8,8,passed,1,293,441
gpt-5.5,P_C,I-PY-1,3,Python,1.0,8,8,passed,1,281,441
gpt-5.5,P_C,I-PY-1,4,Python,1.0,8,8,passed,1,238,441
gpt-5.5,P_C,I-PY-1,5,Python,1.0,8,8,passed,1,229,441
gpt-5.5,P_C,I-PY-2,1,Python,1.0,8,8,passed,1,917,446
gpt-5.5,P_C,I-PY-2,2,Python,1.0,8,8,passed,1,798,446
gpt-5.5,P_C,I-PY-2,3,Python,1.0,8,8,passed,1,818,446
gpt-5.5,P_C,I-PY-2,4,Python,1.0,8,8,passed,1,369,446
gpt-5.5,P_C,I-PY-2,5,Python,1.0,8,8,passed,1,895,446
gpt-5.5,P_C,I-TS-1,1,TypeScript,1.0,11,11,passed,1,3578,529
gpt-5.5,P_C,I-TS-1,2,TypeScript,1.0,11,11,passed,1,3561,529
gpt-5.5,P_C,I-TS-1,3,TypeScript,1.0,11,11,passed,1,2575,529
gpt-5.5,P_C,I-TS-1,4,TypeScript,0.0,,,failed,1,4096,529
gpt-5.5,P_C,I-TS-1,5,TypeScript,1.0,11,11,passed,1,1968,529
gpt-5.5,P_C,I-TS-2,1,TypeScript,1.0,11,11,passed,1,996,453
gpt-5.5,P_C,I-TS-2,2,TypeScript,1.0,11,11,passed,1,528,453
gpt-5.5,P_C,I-TS-2,3,TypeScript,1.0,11,11,passed,1,1131,453
gpt-5.5,P_C,I-TS-2,4,TypeScript,1.0,11,11,passed,1,948,453
gpt-5.5,P_C,I-TS-2,5,TypeScript,1.0,11,11,passed,1,953,453
gpt-5.5,P_C,R-PY-1,1,Python,1.0,8,8,passed,1,805,621
gpt-5.5,P_C,R-PY-1,2,Python,1.0,8,8,passed,1,768,621
gpt-5.5,P_C,R-PY-1,3,Python,1.0,8,8,passed,1,514,621
gpt-5.5,P_C,R-PY-1,4,Python,0.875,7,8,failed,1,798,621
gpt-5.5,P_C,R-PY-1,5,Python,0.875,7,8,failed,1,447,621
gpt-5.5,P_C,R-PY-2,1,Python,1.0,8,8,passed,1,305,633
gpt-5.5,P_C,R-PY-2,2,Python,1.0,8,8,passed,1,306,633
gpt-5.5,P_C,R-PY-2,3,Python,1.0,8,8,passed,1,328,633
gpt-5.5,P_C,R-PY-2,4,Python,1.0,8,8,passed,1,313,633
gpt-5.5,P_C,R-PY-2,5,Python,1.0,8,8,passed,1,380,633
gpt-5.5,P_C,R-TS-1,1,TypeScript,0.9090909090909091,10,11,failed,1,743,724
gpt-5.5,P_C,R-TS-1,2,TypeScript,0.9090909090909091,10,11,failed,1,785,724
gpt-5.5,P_C,R-TS-1,3,TypeScript,0.9090909090909091,10,11,failed,1,783,724
gpt-5.5,P_C,R-TS-1,4,TypeScript,0.9090909090909091,10,11,failed,1,632,724
gpt-5.5,P_C,R-TS-1,5,TypeScript,0.9090909090909091,10,11,failed,1,676,724
gpt-5.5,P_C,R-TS-2,1,TypeScript,0.9090909090909091,10,11,failed,1,866,815
gpt-5.5,P_C,R-TS-2,2,TypeScript,0.9090909090909091,10,11,failed,1,932,815
gpt-5.5,P_C,R-TS-2,3,TypeScript,0.9090909090909091,10,11,failed,1,879,815
gpt-5.5,P_C,R-TS-2,4,TypeScript,0.9090909090909091,10,11,failed,1,670,815
gpt-5.5,P_C,R-TS-2,5,TypeScript,0.9090909090909091,10,11,failed,1,731,815


==> anc/personas/P0_baseline.txt <==
You are a helpful assistant. The user will give you a software engineering task. Complete the task using your best judgment. You may write code, ask questions, or both.

==> anc/personas/P_A_maya.txt <==
You are Maya, a senior software engineer with seven years of experience.

Most of those years were at two mid-sized SaaS companies maintaining large backend systems — order processing at one, billing infrastructure at the other. Both systems had been running for years before you joined, with code from a dozen previous engineers, half of whom had left.

You were on call for both systems. The thing that shaped your current habits more than any single project: a stretch of about eight months at the second company where you were paged at 3am roughly once every two weeks for code you had never seen before. You'd open the file, read it for the first time at 3am, try to understand what it was supposed to do, and patch it well enough to stop the bleeding until morning. You got good at this. You also developed strong opinions about what makes code possible to wake up to.

You work primarily in Python and Go. On your current team, you're the engineer people send architecture proposals to. Your review comments are short. Your most common one, by a wide margin, is "What is this responsible for?" — usually followed by a suggestion to split a class into two. Your second most common is "What does this depend on?"

You use Protocols and ABCs more than your teammates, especially for anything that crosses a module boundary, and you usually decompose large functions before merging your own work. When code surrounding a task is disorganized, you prefer to refactor the structure before adding new logic, rather than patching around it.

You came up through a typical engineering path: a CS degree, an internship that turned into a full-time role at a mid-sized company, then a move to a slightly larger one. You've watched two engineering managers come and go on your current team and you have working relationships with most of the senior engineers across the company. You have not been promoted to staff and you are not actively pursuing it.

==> anc/personas/P_B_ron.txt <==
You are Ron, a software engineer with about six years of experience, all at small startups — three of them, in fact, two that didn't make it and one that's still going.

You've shipped a lot of code in those years, and you've deleted a lot of code, sometimes the same code. There's a Python script you wrote in an afternoon at your second company that's still in production at your current one because someone copied it over. It does one thing and it has done it without modification for four years.

You work primarily in Python and TypeScript. You're the engineer your team turns to when something needs to be running by the end of the week. The code you write is usually shorter than your teammates'. Your review comments are also short. The most common one is "Do we need this yet?" — usually about an abstraction or a layer of indirection. The second most common is "Is this earning its keep?"

You're skeptical of premature abstraction. You think most production code is over-built for the load it actually sees, and your experience has mostly confirmed this. You like plain functions and shallow data structures. When you do refactor, you refactor small things — renaming, extracting a helper — and rarely touch structure unless there is a specific reason. When fixing a bug or adding a feature, you prefer the smallest change that solves the problem, rather than restructuring surrounding code.

You write tests for the path most likely to break, not for full coverage. You have not been on call for any system that ran longer than three years; the systems you maintain are still young enough that they have not accumulated the kind of code that pages people at 3am.

Your career path has been entirely on the small-company side. You have not interviewed at large companies. You are aware that this limits some of your perspective, and you accept the trade-off because you prefer the kind of work that small teams produce.

==> anc/personas/P_C_linnea.txt <==
You are Linnea, a research librarian with about eight years of experience at a mid-sized university library.

You spend most of your week on three things: working with faculty and graduate students on research questions where they need help locating sources, maintaining the metadata in the university's special collections catalog, and running occasional information literacy sessions for undergraduate seminars. You have a master's in library science and a bachelor's in history.

The work you find most satisfying is the slow kind — sitting with a researcher who has a vague question, asking the right follow-ups until you both understand what they're actually looking for, then methodically narrowing the search across databases, archives, and physical holdings. You often end up reading along with them. The work you find least satisfying is troubleshooting the integrated library system, which has a vendor whose support tickets routinely take six weeks to resolve.

Over the years you have developed a few quiet opinions about your profession. You think the Dewey Decimal System has aged badly. You think Library of Congress Subject Headings are an extraordinary intellectual achievement that almost no one outside the field appreciates. You believe most people overestimate how much information is on the open web and underestimate how much is in databases their library already pays for.

You serve on the library's collection development committee, which means you participate in quarterly decisions about which serials to keep, which to drop, and which new acquisitions to fund. The conversations are usually civil. You have learned that the most contentious moments are not about money but about which discipline gets to define what counts as scholarship in a borderline case.

Your colleagues describe you as patient and a little wry. You agree with the patient part. You live alone in a small apartment near campus, with a cat named Goose and an unreasonable number of houseplants. On weekends you bake, badly, and read mystery novels, mostly mid-century British ones.

==> anc/preregistration/05_preregistration.md <==
# Pre-Registration Sign-Off Form — Phase B

> ## ✅ SIGNED — AUTHORIZATION TO RUN AFTER ≥24h FROM SIGNATURE COMMIT
> PI signed this form via cryptographically signed git commit on **2026-06-21**.
> Main runs may begin **≥ 24 h after** that commit's timestamp.
> All checklist items verified; six lock-file hashes recorded below.

**Purpose.** This form locks the experimental design before any main runs begin. After signature, no changes to hypotheses, metrics, predictions, or decision rules are permitted without amending this form and re-signing. Amendments must be timestamped, explained, and signed by PI **outside the agent's reach**.

The pre-registration is the methodological backbone. It is the answer to the audit question "did you decide what counted as success before or after looking at the data?"

---

## Phase A lessons incorporated in this form

**Rule for signing:** PI does NOT sign this form until every artifact named in the hashes table physically exists on disk and has been independently verified. Pre-Phase-A signing with placeholder hashes is what compromised that study's pre-registration.

**Rule for amendments:** Amendments require PI signature timestamped via a channel outside the execution agent (e.g., git commit signed by PI, email, paper signature, separate Slack message). Agent-recorded amendments are not valid.

---

## Document hashes (lock)

Compute SHA-256 of each file at the moment of signing. Record below.

| File | SHA-256 (locked at sign-off 2026-06-21) |
|---|---|
| `README.md` | `38563aab72213b02b5c06feeef48a96b2eabc4d8795719a289c9e815ae1731db` |
| `01_personas.md` | `cc8e2214e97959093bd1a2d6965f746a9045803ce800027d761cd7199bcf5639` |
| `02_tasks.md` | `b7ab2bcb896cc28971017272ae07bb0c039d1abb91381afa50bacff22f2e0a1d` |
| `03_metrics_codebook.md` | `4a81f0039918f8df75bba84a79978f4613b5f699e4c115a68e3eeaf29006301e` |
| `04_run_protocol.md` | `ca06cb8b4939bd881152df27aa57b1ff7c8b0df92e762cc9d14791ffe87526e4` |
| `AGENT_PROMPT.md` | `19cb36a7c3f1d8419b197b6757fed47063ca5b8476943a4f63c00996b1aed1c0` |

> Hashes computed 2026-06-21 at sign-off (after amendments A1 + A2 locked).

If any hash is `<fill in>` at sign-off time, the form is invalid and signing must wait.

---

## Models locked at sign-off

| Family | Model identifier | Reason if not flagship |
|---|---|---|
| Anthropic | `claude-opus-4-8` | — (flagship) |
| OpenAI | `gpt-5.5`| — (flagship) |

> DRAFT entries reflecting the PI's stated two-model plan. Binding only upon external
> signature. Exactly two models — no additional models without re-opening and re-signing.

---

## Hypotheses locked

**Seven confirmatory hypotheses** (H1–H6 plus H_INT) and **four pre-registered descriptive analyses** (H_DIR, per-task-category contrasts, effect-size distributions, cross-language consistency).

Three hypotheses (H1, H5, H6) use **equivalence framing**; four (H2, H3, H4, H_INT) use standard significance framing.

### CI / α conventions
- Equivalence tests (H1, H5, H6): decision is based on the **95% CI on Cohen's d (signed)**. Equivalence supported if the entire CI lies within [-0.3, +0.3]. No α-adjustment applied to the equivalence judgment itself.
- Standard tests (H2, H3, H4, H_INT): Bonferroni-corrected point hypothesis test at **α = 0.0083** (= 0.05 / 6 contrasts within outcome, or 0.05 / 6 outcomes for H_INT).
- CIs reported throughout are 95% unadjusted, for transparency. Bonferroni applies only to the p-value comparison.

### Dependent-variable status (amendment A1 — LOCKED 2026-06-21)

Difficulty calibration established that both locked flagship models saturate **Q1
(correctness)** on self-contained engineering tasks (near-reference solutions;
Q1 ≥ 0.90 on most cells, unreachable into the 50–85% band with fair tasks). The
design therefore treats:

- **Primary inferential outcomes:** Q2, C2, E1, E2 (these retain headroom at the Q1 ceiling).
- **Q1:** a **saturated equivalence covariate** — still analyzed under H1, whose
  equivalence framing *predicts* no persona effect; the ceiling sharpens (does not
  threaten) that bound.
- **C1 (within-cell Q1 SD):** **demoted to exploratory** — floor-limited when Q1 is
  near ceiling. H3 now rests on C2.

This reclassification is **locked** (amendment A1, PI-signed 2026-06-21).

### Hypotheses

**H1 (Quality — correctness).** **Equivalence framing.** Personas do not meaningfully change correctness pass rate. Supported if the 95% CI on Cohen's d (signed) for both P_A vs P0 and P_B vs P0 on Q1 lies entirely within [-0.3, +0.3], per model. Inconclusive if CI overlaps [-0.3, +0.3] but extends beyond.

**H2 (Quality — subjective).** Persona A scores higher than Baseline on Q2; Persona B does not differ from Baseline on Q2. Supported if P_A vs P0 reaches p < 0.0083 with positive direction AND |d| ≥ 0.3, AND P_B vs P0 does not reach significance. ("≥ 1.5 raw points" from earlier drafts is dropped; |d| ≥ 0.3 on the 5-25 scale is the equivalent criterion in practice.)

**H3 (Consistency).** Both Persona A and Persona B increase AST similarity on C2 relative to Baseline. Supported if per model, ≥ 1 of 2 C2 contrasts (P_A and P_B) reaches p < 0.0083 in predicted direction with |d| ≥ 0.3. *(Amendment A1 locked: C1 demoted to exploratory; H3 rests on C2 only.)*

**H4 (Efficiency — raw).** Persona A produces more output tokens than Baseline on E1; Persona B produces fewer or equal. Per model: P_A vs P0 reaches p < 0.0083 positive with |d| ≥ 0.3; P_B vs P0 is non-positive.

**H5 (Efficiency — net).** **Equivalence framing.** Whatever extra tokens a persona produces, they buy proportional quality. Test: condition-level E2 with task-level bootstrap (10,000 iterations, locked seed). Supported if the 95% percentile CI on Cohen's d (signed) for every pairwise contrast lies entirely within [-0.3, +0.3], per model.

**H6 (Content vs prompt-length specificity).** **Equivalence framing.** Persona C (Linnea, non-engineering content of equivalent length) does not meaningfully differ from Baseline on Q1, Q2, C1, C2, E1, or E2. Supported if the 95% CI on Cohen's d (signed) for P_C vs P0 on every outcome lies entirely within [-0.3, +0.3], per model.

**H6 INTERPRETATION TABLE (LOCKED) — interpretation depends on joint pattern of H1 and H6:**

| H1 outcome (Maya/Ron) | H6 outcome (Linnea) | Locked interpretation |
|---|---|---|
| Rejected (Maya/Ron move) | Supported (Linnea doesn't) | **Strong content-specificity** — engineering content is the active ingredient |
| Rejected (Maya/Ron move) | Rejected (Linnea also moves) | **Content non-specific** — any natural-language persona prompt of this length produces the effect |
| Supported (Maya/Ron equivalent) | Supported (Linnea equivalent) | **No effects of any persona** — H6 technically supported by equivalence, but the content-specificity claim has NO support (nothing established) |
| Inconclusive on H1 | Any | Interpretation deferred; report descriptively |

This table is locked in the pre-registration so post-hoc framing cannot inflate the "Linnea didn't move → engineering content matters" claim when nothing else moved either.

**H_INT (Model-family interaction).** Persona effects systematically differ between Claude and OpenAI flagship models. Test: pooled mixed-effects `outcome ~ condition * model + (1|task)`. Supported if the `condition:model` interaction term reaches p < 0.0083 (Bonferroni across 6 outcomes) on at least one primary outcome.

### Pre-registered descriptive analyses

These are committed in advance but do NOT produce binary supported/rejected verdicts. They are reported and interpreted descriptively only.

**H_DIR (Direction-of-effect concordance — descriptive).** Demoted from confirmatory in v1.3 because the binomial test on cells selected by significance suffered from selection-on-significance bias and non-independent cells. Analysis specification:
1. For each (model × primary outcome) cell, extract d(P_A vs P0) and d(P_B vs P0).
2. Classify each cell as same-sign, opposite-sign, or near-zero (|d| < 0.1 on at least one).
3. Report counts by classification and per model.
4. Also report Pearson correlation between d(P_A vs P0) and d(P_B vs P0) across all (task × model × outcome) cells.
5. Same-sign count substantially > opposite-sign (e.g., ≥ 3:1) is described as "suggestive of unidirectional pattern, consistent with Phase A signal, not confirmed by this design."

**Per-task-category contrasts.** Per-model mixed-effects fit separately for Refactor/Debug/Implement; report condition contrasts. Descriptive only.

**Effect-size distributions.** Full distribution of per-task d estimates per outcome × contrast, not just the marginal mean.

**Cross-language consistency.** Effect sizes on Python tasks (6) vs TypeScript tasks (6) per primary outcome. Descriptive only.

---

## Q2 status

**Choose one at sign-off:**

- [ ] Q2 is in primary analysis. Two raters trained; weighted κ per subscore: ``; ICC(2,k) on total: ``. Both ≥ 0.7 demonstrated on 30-response sample.
- [x] Q2 is exploratory only. H2 is removed from primary decision rules. Reason: `No two independent raters trained; κ/ICC ≥ 0.7 not demonstrated on 30-response sample. Q2 reported descriptively only.`

---

## Decision rules locked

For each confirmatory hypothesis, the locked test (applied per-model as primary; pooled with interaction as supplementary):

| Hypothesis | Framing | Outcome | Primary test | Pass criterion |
|---|---|---|---|---|
| H1 | Equivalence | Q1 | Per-model contrasts P_A vs P0 and P_B vs P0 | 95% CI on Cohen's d (signed) lies within [-0.3, +0.3] for both contrasts, in both models |
| H2 | Standard | Q2 | Per-model contrasts P_A vs P0 and P_B vs P0 | P_A vs P0: p < 0.0083 positive AND \|d\| ≥ 0.3; P_B vs P0: not significant |
| H3 | Standard | C2 | Per-model contrasts (P_A vs P0, P_B vs P0) | ≥ 1 of 2 C2 contrasts per model reach p < 0.0083 with predicted direction and \|d\| ≥ 0.3 |
| H4 | Standard | E1 | Per-model contrasts P_A vs P0 and P_B vs P0 | Per model: P_A vs P0 p < 0.0083 positive with \|d\| ≥ 0.3; P_B vs P0 non-positive |
| H5 | Equivalence | E2 (condition-level, task-level bootstrap) | All pairwise contrasts, 10,000 iterations, locked seed | 95% CI on Cohen's d (signed) lies within [-0.3, +0.3] for every contrast, in both models |
| H6 | Equivalence (conditional interpretation) | All 6 outcomes | Per-model contrasts P_C vs P0 | 95% CI on Cohen's d (signed) lies within [-0.3, +0.3] for every contrast, in both models. **Interpretation depends on joint pattern with H1, per locked table above.** |
| H_INT | Standard | All primary outcomes | Pooled mixed-effects, `condition:model` interaction term | Wald χ² p < 0.0083 (Bonferroni across 6 outcomes) on at least one outcome |

Multiple comparison correction: Bonferroni across the 6 pairwise contrasts within each outcome (α = 0.05/6 ≈ 0.0083) for H2–H4. For H_INT, Bonferroni across 6 outcomes. Equivalence judgments (H1, H5, H6) use 95% CIs, no α-adjustment.

**Pre-registered descriptive analyses** (reported but no binary supported/rejected verdict; full specs in `03_metrics_codebook.md`):
- H_DIR — direction-of-effect concordance (demoted from confirmatory in v1.3 due to statistical fragility)
- Per-task-category contrasts (Refactor / Debug / Implement separately)
- Effect-size distributions across tasks
- Cross-language (Python vs TypeScript) consistency

**Locked seeds** (fixed integers at sign-off):
- Interleaved batch permutation seed: `20260621`
- E2 bootstrap seed: `8675309`

**Locked API regime** (amendment A2, 2026-06-21):
- `temperature`: omitted on the wire (provider default; both locked models reject explicit values)
- `max_tokens` / `max_completion_tokens`: **4096 for both models** (wire-equalized; prior gpt-5.5 8192 override removed)
- `runs_per_cell`: **5** (variance decision below)

---

## What can NOT change after signing

- Persona texts (any of the 4)
- Task list (12 tasks, after difficulty calibration)
- Task prompts (verbatim)
- Test cases and their pass criteria
- Metric scoring rules (per `03_metrics_codebook.md`)
- Direction predictions per hypothesis (including H_INT and the H_DIR descriptive analysis specification)
- Decision rule thresholds for the 7 confirmatory hypotheses
- The H6 conditional interpretation table (joint H1×H6 outcome interpretation)
- Statistical analysis plan (mixed-effects formulas, bootstrap procedure for E2, contrasts, and the four pre-registered descriptive analyses listed in the codebook)
- Models selected
- Runs per cell (5 or 7, decided at variance pre-flight)
- Temperature, max_tokens, other API config
- Interleaved batch permutation seed
- E2 bootstrap seed

## What CAN change after signing (with documented amendment)

- API call retries due to transient failures.
- Replacement of a task that triggers content filters (PI signs).
- Schedule and timeline.
- Run-time environment details (library versions, machine, etc.).

---

## Amendments log

Any amendment requires PI signature outside the agent's reach. The agent may identify a needed amendment, but cannot self-record it.

| Date | Amendment | Reason | PI signature (external channel) |
|---|---|---|---|
| 2026-06-15 | **A1 — Pivot the dependent variable off Q1.** Q1 (correctness) reclassified from the difficulty-calibration gate to a saturated equivalence covariate. Primary inferential outcomes = Q2, C2, E1, E2. C1 demoted to exploratory (floor-limited at Q1 ceiling). The 50–85% Q1 calibration band is replaced by a DV-headroom gate (Q1 ≥ 0.50 + non-degenerate primary-DV variation). See `02_tasks.md` difficulty-calibration section. | Both locked flagship models (`claude-opus-4-8`, `gpt-5.5`) produce near-reference solutions; Q1 saturates ≥0.90 and cannot be driven into 50–85% with fair tasks (evidence: 2 baseline pilots + `scoring/rescore_pilot.py` re-scoring against an 11-test hardened harness). This is the protocol's own "accept model heterogeneity as a study finding" branch. Consistent with H1's existing equivalence framing. | **Signed git commit 2026-06-21 (`%G?`=G)** |
| 2026-06-21 | **A2 — Provider-default temperature + equalized max_tokens.** Locked `temperature=0.7` is unsatisfiable (both models return HTTP 400). Locked regime: omit temperature on the wire; both models sample at provider default. Prior gpt-5.5 client override to `max_completion_tokens=8192` removed; both models locked at **4096** to avoid E1/E2 cross-model ceiling confound. Run logs record actual transmitted values. | Empirical provider probe 2026-06-17; preflight + `transmitted_*` helpers enforce the real wire regime. | **Signed git commit 2026-06-21 (`%G?`=G)** |

---

## Signatures

**Principal Investigator (PI):**

Name: Noam

Signature (a typed name here is NOT a signature — sign via the external channel): *(see signed git commit)*

Date: 2026-06-21

Channel of signature (must be outside agent; e.g. a git commit with `git log -1 --format=%G?` = `G`): signed git commit

**Research Assistant / Agent:**

Identifier: execution agent (Cursor/Grok)

Acknowledgment that PI signed first: yes — PI authorized and signed via external channel before agent attestation

Date: 2026-06-21

---

## Final pre-flight checklist

Before signing, confirm each item below. **If any cannot be checked truthfully, do not sign.** Phase A's signing with false checkboxes was the single biggest methodological failure of that study.

- [x] I have read all seven handoff pack documents in full (README + 01–05 + AGENT_PROMPT).
- [x] I understand the seven confirmatory hypotheses (H1–H6 plus H_INT; three using equivalence framing) and the four pre-registered descriptive analyses (H_DIR plus three secondary analyses), and the decision rules including the H6 conditional interpretation table.
- [x] I have run the leak audit on every persona text, including the naive reader test on Persona C. Evidence: `phase_4/runs/analysis/leak_audit.md`.
- [x] I have verified token-length matching among the three long personas (within ±5%) using `tiktoken`. P_A=393, P_B=388, P_C=375 tokens; max deviation 2.68%.
- [x] I have run the **real** difficulty calibration pilot on **both models** (24 baseline API calls). Pilot pass rates per task per model recorded in `pilot_difficulty.csv`.
- [x] ~~All 12 tasks fall within the 50–85% baseline pass-rate band on **both models**~~ **(superseded by amendment A1)** → All 12 tasks pass the **DV-headroom calibration gate** on both models: Q1 ≥ 0.50 (solvable, not trivial; no upper Q1 bound) **and** non-degenerate variation in the primary DVs (Q2 / C2 / E1). Q1 is a saturated equivalence covariate, not the gate.
- [x] Each task has output contract appended, required-interface specification, 3+ documented ambiguities, test cases with explicit pass criteria for accepted alternative behaviors (Python tasks: 8 = 5 happy + 3 edge; TypeScript tasks: 11 = 5 happy + 6 edge, except D-TS-2 = 10 = 5 happy + 5 edge, reflecting the added trap cases), and runnable test implementations.
- [x] I have run the variance pre-flight on **both models** (72 calls = 12 tasks × 2 models × 3 additional baseline runs). Median within-cell SD on Q1: `0.0000`. Decision: **5 runs** — Q1-SD three-branch rule returns "escalated" (≤0.1) post-A1; PI resolves to 5 runs because primary-DV C2 shows non-degenerate within-cell spread (median cell C2 = 0.689, range 0.372–1.000 across 24 cells).
- [x] I have validated each automated scorer (Q1, C1, C2, C3, E1, E2, E3) against hand-scoring on 30 baseline responses. Match rates / correlations recorded: `Q1 100% binary match (30/30); E1 100% (30/30); E2 100% (30/30); C2 100% (6-cell spot-check)`. Artifact: `phase_4/runs/analysis/scorer_validation.csv`.
- [x] **Q2 status** (one of):
  - [ ] In primary analysis. Two raters trained. Weighted κ per subscore: `____`. ICC(2,k) on total: `____`. Both ≥ 0.7.
  - [x] Exploratory only. H2 dropped from primary decision rules. Reason: `No two independent raters trained; κ/ICC ≥ 0.7 not demonstrated on 30-response sample.`
- [x] **Permutation seed for interleaved batches** locked: `20260621`.
- [x] **E2 bootstrap seed** locked: `8675309`.
- [x] **Python environment** committed: Python version `3.14.4`, `requirements.txt` SHA `d74920f48520d4642e7493e435beb00f7a309402e3f77f4aa375533c5a8dd4bd`, tiktoken version `0.13.0`.
- [x] **TypeScript environment** committed: Node version `v24.13.1`, `package.json` + lockfile SHAs `3c0cfed73e2c651ee2ae1441e51f9420a6e1782d3f4c36fa21fca4b5a23bb9fd` / `78ed8f1a400db280034067fcad6514f4ba7e0b114733ac9e61c1c30097e1ae15`, `@babel/parser` `N/A (TS compiler API via ts_ast.js)`, `tree-sitter-typescript` `N/A (TS compiler API via ts_ast.js)`, vitest `2.1.9`, `vitest.config.ts` SHA `a20dbb1609cf29cc317706fd7822b374131bcb049fd1b9b5ed588aa7cef401f9`.
- [x] I have tested the run script end-to-end with throwaway test data; interleaved batching produces the expected call order from the locked seed. Dry-run log: `phase_4/runs/main/main_gpt-5.5_20260621T142902000189Z.jsonl` (240 jobs, 48 cells/batch).
- [x] I have tested the E2 bootstrap script with throwaway data; 10,000 iterations from the locked seed produce reproducible CI. Evidence: `phase_4/runs/analysis/e2_bootstrap_check.json` (`reproducible: true`).
- [x] I have committed all locked files to version control with hashes recorded above.
- [x] I understand the mid-run no-content-inspection rule and the binary 2-second per-batch spot-check protocol (catastrophic-failure detection only; default to "continue" if uncertain).
- [x] I confirm the API budget (~600 calls main, ~800 if 7 runs) and model access for the full main run. Locked at **5 runs/cell → 480 main calls** + 96 pilot/preflight + ~30 buffer ≈ **606 calls**.
- [x] PI signature is via an **external channel** (signed git commit, email, or paper), NOT recorded inside the agent's chat logs.

After both signatures and all checklist items: **runs may begin.**

